The N$^3$LO Twist-2 Matching of Linearly Polarized Gluon TMDs

We compute the twist-2 matching of the transverse-momentum-dependent (TMD) linearly polarized gluon parton distribution and fragmentation functions at next-to-next-to-next-to-leading order (N$^3$LO) in QCD, supplemented by next-to-next-to-leading logarithmic (NNLL) small-$x$ resummation for the gluon TMD fragmentation functions. These results provide high-precision fixed-order and resummed inputs to TMD phenomenology, and constitute essential theoretical ingredients for future studies of the spin structure and three-dimensional tomography of hadrons at the Electron-Ion Collider (EIC).

==> anc/lBeam.m <==
lBeam["gg"] = (-4*as*CA*(-1 + x))/x + 
     as^2*(CA*Nf*TF*((16*Lp*(-1 + x))/(3*x) + (8*(-17 + 16*x + 3*x^2 + x^3))/
          (9*x) - (16*H[0, x])/3) + CF*Nf*TF*((-16*(-1 + x)^3)/x + 
         Lp*((-16*(-1 + x)*(-2 - 2*x + x^2))/(3*x) - 16*H[0, x]) - 
         16*H[0, 0, x]) + CA^2*((-4*(12 + 19*x)*H[0, x])/(3*x) + 
         Lp*((8*LQ*(-1 + x))/x + (4*(-1 + x)*(-45 - 4*x + 2*x^2))/(3*x) + 
           (16*(1 + x)*H[0, x])/x - (16*(-1 + x)*H[1, x])/x) - 
         (16*(-1 + x)*H[2, x])/x + 16*H[0, 0, x] + 
         (4*(-37 + 62*x - 39*x^2 + 11*x^3 - 36*zeta[2] + 36*x*zeta[2]))/
          (9*x))) + 
     as^3*(CF*Nf^2*TF^2*(Lp^2*((128*(-1 + x)*(-2 - 2*x + x^2))/(9*x) + 
           (128*H[0, x])/3) - (128*(-1 + x)^3*H[1, x])/(3*x) - 
         (128*H[3, x])/3 - (128*(-5 - 3*x + x^2)*H[0, 0, x])/9 - 
         (128*(-1 + x)*(-2 - 2*x + x^2)*H[1, 0, x])/(9*x) - 
         (128*H[2, 0, x])/3 - (128*H[0, x]*(-2 - 10*x + 3*x^2 - 3*zeta[2]))/
          9 + Lp*((-128*(-5 - 3*x + x^2)*H[0, x])/9 - 
           (128*(-1 + x)*(-2 - 2*x + x^2)*H[1, x])/(9*x) - (128*H[2, x])/3 + 
           (128*H[0, 0, x])/3 + (128*(-5 + 33*x - 39*x^2 + 11*x^3 + 
              9*x*zeta[2]))/(27*x)) + (128*(10 - 11*x + x^2 - 3*zeta[3]))/
          9) + CF^2*Nf*TF*(-32*H[3, x] - 64*H[4, x] + 256*H[-3, 0, x] + 
         (128*(3 + x^2)*H[-2, 0, x])/3 + (32*(1 + x)*(1 - x + 186*x^2 - 
            6*x^3 + 6*x^4)*H[-1, 0, x])/(15*x^2) - 
         (32*(-1 + x)*(-1 - 8*x + 2*x^2)*H[1, 0, x])/(3*x) + 
         (32*(-1 + x)*(1 + x^2)*H[1, 1, x])/(3*x) + 
         (32*(-9 - 6*x + 2*x^2)*H[2, 0, x])/3 + 
         (32*(-3 - 3*x + x^2)*H[2, 1, x])/3 + 32*H[3, 1, x] - 
         256*H[-2, -1, 0, x] + 128*H[-2, 0, 0, x] - 
         (128*(1 + x)*(-2 + 5*x + x^2)*H[-1, -1, 0, x])/(3*x) + 
         (64*(1 + x)*(-2 + 5*x + x^2)*H[-1, 0, 0, x])/(3*x) - 
         (8*(-21 - 6*x + 4*x^2)*H[0, 0, 0, x])/3 + 
         (32*(-1 + x)*(-2 - 8*x + x^2)*H[1, 0, 0, x])/(3*x) + 
         (64*(-1 + x)*(-2 - 2*x + x^2)*H[1, 1, 0, x])/(3*x) + 
         (32*(-1 + x)*(-2 - 2*x + x^2)*H[1, 1, 1, x])/(3*x) + 
         96*H[2, 0, 0, x] + 64*H[2, 1, 0, x] + 32*H[2, 1, 1, x] - 
         80*H[0, 0, 0, 0, x] - (8*H[0, 0, x]*(305 + 625*x + 40*x^2 + 24*x^3 - 
            120*zeta[2]))/15 + (32*H[2, x]*(6 - 3*x + x^2 - 12*zeta[2]))/3 - 
         128*H[-2, x]*zeta[2] - (64*(1 + x)*(-2 + 5*x + x^2)*H[-1, x]*
           zeta[2])/(3*x) - (8*(-1 + x)*H[1, x]*(-1 + 21*x - 12*x^2 - 
            16*zeta[2] - 40*x*zeta[2] + 8*x^2*zeta[2]))/(3*x) + 
         Lp^2*((-8*(-3 - 6*x + 4*x^2)*H[0, x])/3 - 
           (32*(-1 + x)*(-2 - 2*x + x^2)*H[1, x])/(3*x) - 32*H[2, x] - 
           16*H[0, 0, x] + (8*(-7 + 7*x + 12*zeta[2]))/3) + 
         (8*H[0, x]*(-4 - 318*x - 83*x^2 + 36*x^3 + 60*x*zeta[2] + 
            420*x*zeta[3]))/(15*x) + Lp*(-32*(-2 + x)*(-1 + x)*H[1, x] - 
           32*H[2, x] - 64*H[3, x] - (32*(-3 - 3*x + 2*x^2)*H[0, 0, x])/3 - 
           (64*(-1 + x)*(-2 - 2*x + x^2)*H[1, 0, x])/(3*x) - 64*H[2, 0, x] - 
           64*H[0, 0, 0, x] - (16*H[0, x]*(25 - 13*x + 6*x^2 - 12*zeta[2]))/
            3 - (32*(3 + 7*x - 11*x^2 + x^3 - 3*x*zeta[2] + 6*x*zeta[3]))/
            (3*x)) + (8*(9 - 321*x + 286*x^2 + 26*x^3 - 120*x*zeta[2] + 
            780*x^2*zeta[2] - 20*x^3*zeta[2] + 24*x^4*zeta[2] + 80*zeta[3] - 
            240*x*zeta[3] - 60*x^2*zeta[3] + 180*x^3*zeta[3] + 
            1035*x*zeta[4]))/(15*x)) + CA^3*((-8*(16 + 29*x)*H[3, x])/x + 
         160*H[4, x] - 160*H[-3, 0, x] - (8*(24 - 138*x - 33*x^2 + 284*x^3 + 
            9*x^4 - 148*x^5 + 6*x^6 + 4*x^7)*H[-2, 0, x])/
          (3*(-1 + x)^2*x*(1 + x)^2) + (8*(-1 + x)*(-31 - 22*x + 5*x^2)*
           H[1, 1, x])/(9*x) - (8*(-1 + x)*(-33 - 4*x + 2*x^2)*H[1, 2, x])/
          (3*x) - (32*(-1 + x)*H[1, 3, x])/x - 
         (4*(-44 - 36*x + 55*x^2 + 75*x^3 + 2*x^4 - 42*x^5 - 21*x^6 + 3*x^7)*
           H[2, 0, x])/(3*(-1 + x)^2*x*(1 + x)^2) - 
         (16*(17 - 23*x - 3*x^2 + x^3)*H[2, 1, x])/(3*x) - 
         (32*(-2 + 3*x)*H[2, 2, x])/x - (16*(-8 + x)*H[3, 0, x])/x - 
         (32*(-3 + 5*x)*H[3, 1, x])/x - (64*(1 + x)*H[-2, -1, 0, x])/x + 
         (32*(1 + x)*H[-2, 0, 0, x])/x - 32*H[-1, -2, 0, x] + 
         (16*(1 + x)*(-11 + 2*x + x^2)*H[-1, -1, 0, x])/(3*x) - 
         (8*(1 + x)*(-11 + 2*x + x^2)*H[-1, 0, 0, x])/(3*x) - 
         (32*H[-1, 2, 0, x])/x + (8*(101 - 18*x + 2*x^2)*H[0, 0, 0, x])/3 - 
         (64*H[1, -2, 0, x])/x + (8*(-1 + x)*(-19 - 2*x + x^2)*H[1, 0, 0, x])/
          x - (4*(-1 + x)*(-22 - 6*x + 3*x^2)*H[1, 1, 0, x])/(3*x) + 
         (32*(-1 + x)*H[1, 1, 2, x])/x + 32*H[1, 2, 0, x] + 
         (32*(-1 + x)*H[1, 2, 1, x])/x + (32*(3 + x)*H[2, 0, 0, x])/x - 
         (16*(-4 + 5*x)*H[2, 1, 0, x])/x + (64*(1 + x)*H[-1, -1, -1, 0, x])/
          x - (32*(1 + x)*H[-1, -1, 0, 0, x])/x - 
         (16*(1 + x)*H[-1, 0, 0, 0, x])/x - 160*H[0, 0, 0, 0, x] - 
         (48*(-1 + x)*H[1, 0, 0, 0, x])/x - (32*(-1 + x)*H[1, 1, 0, 0, x])/
          x + (32*(-1 + x)*H[1, 1, 1, 0, x])/x - 
         (32*(1 + x)*H[-2, x]*zeta[2])/x + (32*(1 + x)*H[-1, -1, x]*zeta[2])/
          x + (8*H[2, x]*(-6 + 145*x - 63*x^2 + 17*x^3 - 72*zeta[2] + 
            18*x*zeta[2]))/(9*x) - (4*H[0, 0, x]*(-720 + 12315*x + 2445*x^2 - 
            370*x^3 + 72*x^4 + 1800*x*zeta[2]))/(45*x) + 
         (4*H[1, 0, x]*(-124 + 45*x + 217*x^2 - 62*x^3 - 105*x^4 + 17*x^5 + 
            144*zeta[2] - 144*x*zeta[2] - 144*x^2*zeta[2] + 144*x^3*zeta[2]))/
          (9*(-1 + x)*x*(1 + x)) + (4*H[-1, 0, x]*(-12 + 4090*x + 3447*x^2 - 
            4660*x^3 - 3440*x^4 + 588*x^5 + 35*x^6 + 72*x^7 + 
            180*x^2*zeta[2] - 180*x^4*zeta[2]))/(45*(-1 + x)*x^2*(1 + x)) + 
         Lp^2*((-8*LQ^2*(-1 + x))/x + (8*(89 + 45*x - 18*x^2 + 2*x^3)*
             H[0, x])/(3*x) + (8*(-1 + x)*(-101 - 8*x + 4*x^2)*H[1, x])/
            (3*x) + LQ*((-4*(-1 + x)*(-101 - 8*x + 4*x^2))/(3*x) - 
             (32*(1 + x)*H[0, x])/x + (32*(-1 + x)*H[1, x])/x) + 
           (64*(1 + x)*H[2, x])/x - (32*(-1 + x)*H[0, 0, x])/x - 
           (32*(-1 + x)*H[1, 0, x])/x - (64*(-1 + x)*H[1, 1, x])/x + 
           (4*(1528 - 1510*x - 105*x^2 + 87*x^3 - 144*zeta[2] - 
              144*x*zeta[2]))/(9*x)) - (8*LQ*(-1 + x)*(-202 + 189*zeta[3]))/
          (27*x) - (4*H[1, x]*(-1176 + 574*x + 657*x^2 - 106*x^3 + 
            18*zeta[2] - 27*x^2*zeta[2] + 9*x^3*zeta[2] + 1836*zeta[3] - 
            1620*x*zeta[3]))/(27*x) + (8*H[-1, x]*(-11*zeta[2] - 
            9*x*zeta[2] + 3*x^2*zeta[2] + x^3*zeta[2] - 18*zeta[3] - 
            12*x*zeta[3]))/(3*x) - (4*H[0, x]*(20164 + 87137*x + 37977*x^2 - 
            96140*x^3 - 58657*x^4 + 8493*x^5 + 6*x^6 + 180*zeta[2] + 
            9900*x*zeta[2] + 9810*x^2*zeta[2] - 9585*x^3*zeta[2] - 
            10170*x^4*zeta[2] - 270*x^5*zeta[2] + 135*x^6*zeta[2] - 
            1080*zeta[3] - 17280*x*zeta[3] - 15120*x^2*zeta[3] + 
            17280*x^3*zeta[3] + 16200*x^4*zeta[3]))/(135*(-1 + x)*x*
           (1 + x)^2) + Lp*((16*(44 - 71*x - 6*x^2 + 2*x^3)*H[2, x])/(3*x) + 
           (64*(2 + 3*x)*H[3, x])/x - (64*(-1 + x)*H[-2, 0, x])/x - 
           (32*(1 + x)*(-17 + 2*x + x^2)*H[-1, 0, x])/(3*x) + 
           (32*(-6 + 24*x - 6*x^2 + x^3)*H[0, 0, x])/(3*x) + 
           (32*(-1 + x)*(-17 - 2*x + x^2)*H[1, 0, x])/(3*x) - 
           (64*(-1 + x)*H[1, 2, x])/x + (128*H[2, 0, x])/x - 
           (128*(-1 + x)*H[2, 1, x])/x - (64*(1 + x)*H[-1, -1, 0, x])/x + 
           (32*(1 + x)*H[-1, 0, 0, x])/x - 128*H[0, 0, 0, x] - 
           (32*(-1 + x)*H[1, 0, 0, x])/x - (64*(-1 + x)*H[1, 1, 0, x])/x - 
           (32*(1 + x)*H[-1, x]*zeta[2])/x + (8*H[0, x]*(-338 - 1255*x - 
              135*x^2 + 64*x^3 - 72*zeta[2] - 216*x*zeta[2]))/(9*x) + 
           (16*H[1, x]*(30 - 5*x - 39*x^2 + 11*x^3 - 18*zeta[2] + 
              18*x*zeta[2]))/(9*x) + LQ*((8*(12 + 19*x)*H[0, x])/(3*x) + 
             (32*(-1 + x)*H[2, x])/x - 32*H[0, 0, x] - 
             (8*(30 - 5*x - 39*x^2 + 11*x^3 - 54*zeta[2] + 54*x*zeta[2]))/
              (9*x)) - (4*(7226 - 7511*x + 984*x^2 - 633*x^3 + 360*zeta[2] - 
              2556*x*zeta[2] + 72*x^3*zeta[2] - 756*zeta[3] + 
              1404*x*zeta[3]))/(27*x)) + 
         (2*(652591 - 649009*x - 1366838*x^2 + 1348022*x^3 + 775903*x^4 - 
            749017*x^5 - 61656*x^6 + 50004*x^7 - 96480*zeta[2] - 
            4500*x*zeta[2] + 218880*x^2*zeta[2] + 5040*x^3*zeta[2] - 
            147294*x^4*zeta[2] + 3690*x^5*zeta[2] + 23598*x^6*zeta[2] - 
            4230*x^7*zeta[2] + 1296*x^8*zeta[2] - 96660*zeta[3] + 
            280260*x*zeta[3] + 216000*x^2*zeta[3] - 573750*x^3*zeta[3] - 
            143370*x^4*zeta[3] + 301860*x^5*zeta[3] + 23490*x^6*zeta[3] - 
            9990*x^7*zeta[3] + 36450*zeta[4] - 161190*x*zeta[4] - 
            72900*x^2*zeta[4] + 322380*x^3*zeta[4] + 36450*x^4*zeta[4] - 
            161190*x^5*zeta[4]))/(405*(-1 + x)^2*x*(1 + x)^2)) + 
       CA^2*Nf*TF*((-448*LQ*(-1 + x))/(27*x) + Lp^2*((-16*LQ*(-1 + x))/x - 
           (16*(-1 + x)*(-73 - 6*x + 3*x^2))/(9*x) - (32*(1 + x)*H[0, x])/x + 
           (32*(-1 + x)*H[1, x])/x) + (32*(-3 - 3*x + x^2)*H[3, x])/3 + 
         32*H[4, x] + 144*H[-3, 0, x] + (16*(-8 + 30*x + 31*x^2 - 52*x^3 - 
            23*x^4 + 20*x^5 + 6*x^6 + 4*x^7)*H[-2, 0, x])/
          (3*(-1 + x)^2*x*(1 + x)^2) + (8*(-26 + 45*x + 59*x^2 - 94*x^3 - 
            21*x^4 + 49*x^5)*H[1, 0, x])/(9*(-1 + x)*x*(1 + x)) + 
         (32*(-3 + x)*(-1 + x)*(1 + x)*H[1, 2, x])/(3*x) - 
         (8*(-8 + 6*x + 37*x^2 - 11*x^3 - 30*x^4 + 4*x^5 + 9*x^6 + x^7)*
           H[2, 0, x])/(3*(-1 + x)^2*x*(1 + x)^2) - (64*(-1 + x)*H[2, 1, x])/
          (3*x) + 32*H[2, 2, x] - 8*H[3, 0, x] - 160*H[-2, -1, 0, x] + 
         80*H[-2, 0, 0, x] + 16*H[-1, -2, 0, x] - 
         (32*(1 + x)*(-2 + 4*x + x^2)*H[-1, -1, 0, x])/x + 
         (16*(1 + x)*(-2 + 4*x + x^2)*H[-1, 0, 0, x])/x - 16*H[-1, 2, 0, x] - 
         (32*(-5 + 3*x)*H[0, 0, 0, x])/3 + 32*H[1, -2, 0, x] + 
         (16*(-1 + x)*(-2 - 4*x + x^2)*H[1, 0, 0, x])/x + 
         (8*(-1 + x)*(-4 - 6*x + 3*x^2)*H[1, 1, 0, x])/(3*x) - 
         16*H[1, 2, 0, x] + 80*H[2, 0, 0, x] + 24*H[2, 1, 0, x] - 
         80*H[-2, x]*zeta[2] - (16*H[0, 0, x]*(155 + 235*x + 12*x^3 + 
            45*zeta[2]))/15 + (8*H[2, x]*(-84 + 198*x + 4*x^3 - 
            99*x*zeta[2]))/(9*x) + (8*H[-1, 0, x]*(-4 + 170*x - 281*x^2 - 
            700*x^3 + 200*x^4 + 476*x^5 + 75*x^6 + 24*x^7 - 15*x^2*zeta[2] + 
            15*x^4*zeta[2]))/(15*(-1 + x)*x^2*(1 + x)) - 
         (4*H[0, x]*(1236 + 4328*x - 212*x^2 - 6195*x^3 - 573*x^4 + 
            2247*x^5 - 71*x^6 - 240*zeta[2] + 120*x*zeta[2] + 
            1140*x^2*zeta[2] + 150*x^3*zeta[2] - 1020*x^4*zeta[2] - 
            300*x^5*zeta[2] + 150*x^6*zeta[2]))/(45*(-1 + x)*x*(1 + x)^2) + 
         Lp*((32*(-14 + 3*x)*(2 + 3*x)*H[0, x])/(9*x) + 
           LQ*((-16*(-27 + 26*x + 3*x^2 + x^3))/(9*x) + (32*H[0, x])/3) + 
           (32*(-27 + 26*x + 3*x^2 + x^3)*H[1, x])/(9*x) + 
           (64*(-2 + x)*H[2, x])/(3*x) - (16*(834 - 772*x - 147*x^2 + 
              46*x^3 - 72*zeta[2] + 36*x*zeta[2]))/(27*x)) - 
         (4*H[1, x]*(-204 - 353*x + 984*x^2 - 313*x^3 + 360*zeta[2] + 
            108*x*zeta[2] - 594*x^2*zeta[2] + 126*x^3*zeta[2] - 
            108*x*zeta[3]))/(27*x) - (8*H[-1, x]*(-4*zeta[2] + 4*x*zeta[2] + 
            10*x^2*zeta[2] + 2*x^3*zeta[2] + x*zeta[3]))/x + 
         (4*(19756 - 27769*x - 36773*x^2 + 70292*x^3 + 14278*x^4 - 
            57277*x^5 + 2739*x^6 + 14754*x^7 + 2880*zeta[2] - 
            24300*x*zeta[2] + 19620*x^2*zeta[2] + 52380*x^3*zeta[2] - 
            46314*x^4*zeta[2] - 32130*x^5*zeta[2] + 22518*x^6*zeta[2] + 
            4050*x^7*zeta[2] + 1296*x^8*zeta[2] - 5400*zeta[3] + 
            16200*x*zeta[3] + 23760*x^2*zeta[3] - 29970*x^3*zeta[3] - 
            29970*x^4*zeta[3] + 16200*x^5*zeta[3] + 12150*x^6*zeta[3] - 
            810*x^7*zeta[3] + 15795*x*zeta[4] - 31590*x^3*zeta[4] + 
            15795*x^5*zeta[4]))/(405*(-1 + x)^2*x*(1 + x)^2)) + 
       CA*(Nf^2*TF^2*((-64*Lp^2*(-1 + x))/(9*x) + 
           (8*(-80 + 86*x + 5*x^2 + x^3)*H[0, x])/(27*(-1 + x)) + 
           Lp*((-64*(-17 + 16*x + 3*x^2 + x^3))/(27*x) + (128*H[0, x])/9) + 
           (8*(-52 + 57*x + 6*x^2 + x^3)*H[1, x])/(27*x) - (128*H[2, x])/9 - 
           (8*(-312 + 293*x + 51*x^2 + 88*x^3 - 144*x*zeta[2]))/(81*x)) + 
         CF*Nf*TF*((-32*(-5 - 3*x + x^2)*H[3, x])/3 - 160*H[4, x] - 
           256*H[-3, 0, x] - (32*(-4 + 39*x + 4*x^3)*H[-2, 0, x])/(3*x) - 
           (32*(1 + x)*(9 - 274*x + 904*x^2 - 4*x^3 + 54*x^4)*H[-1, 0, x])/
            (45*x^2) - (16*(-1 + x)*(-19 + 14*x + 23*x^2)*H[1, 0, x])/(9*x) - 
           (16*(-1 + x)*(-7 - 22*x + 11*x^2)*H[1, 1, x])/(9*x) - 
           (32*(-4 + x)*(-1 + x + x^2)*H[2, 0, x])/(3*x) - 32*H[3, 0, x] + 
           384*H[-2, -1, 0, x] - 192*H[-2, 0, 0, x] + 
           (64*(1 + x)*(-2 + 5*x + x^2)*H[-1, -1, 0, x])/x - 
           (32*(1 + x)*(-2 + 5*x + x^2)*H[-1, 0, 0, x])/x + 
           16*(-18 + 7*x)*H[0, 0, 0, x] - (32*(-1 + x)*(-8 - 17*x + 4*x^2)*
             H[1, 0, 0, x])/(3*x) - (64*(-1 + x)*(-2 - 2*x + x^2)*
             H[1, 1, 0, x])/(3*x) - (32*(-1 + x)*(-2 - 2*x + x^2)*
             H[1, 1, 1, x])/(3*x) - 224*H[2, 0, 0, x] - 64*H[2, 1, 0, x] - 
           32*H[2, 1, 1, x] + 320*H[0, 0, 0, 0, x] + 192*H[-2, x]*zeta[2] + 
           (32*(1 + x)*(-2 + 5*x + x^2)*H[-1, x]*zeta[2])/x + 
           (16*H[0, 0, x]*(3080 + 2715*x - 135*x^2 + 108*x^3 + 540*zeta[2]))/
            45 - (16*H[2, x]*(-36 + 225*x - 99*x^2 + 31*x^3 - 126*x*zeta[2]))/
            (9*x) + (8*(-1 + x)*H[1, x]*(265 + 898*x - 329*x^2 - 
              288*zeta[2] - 612*x*zeta[2] + 144*x^2*zeta[2]))/(27*x) + 
           Lp^2*((16*(-8 - 28*x + 15*x^2)*H[0, x])/(3*x) + 
             LQ*((32*(-1 + x)*(-2 - 2*x + x^2))/(3*x) + 32*H[0, x]) - 
             (32*(-1 + x)*(-2 - 2*x + x^2)*H[1, x])/(3*x) - 32*H[2, x] + 
             64*H[0, 0, x] - (8*(250 - 249*x - 90*x^2 + 89*x^3 - 
                36*x*zeta[2]))/(9*x)) + (8*H[0, x]*(-4792 - 15174*x + 
              10641*x^2 - 1357*x^3 + 720*zeta[2] - 900*x*zeta[2] - 
              1080*x^2*zeta[2] + 360*x^3*zeta[2] + 4320*x*zeta[3]))/(135*x) + 
           Lp*((-32*(-1 + x)*(22 - 14*x + 7*x^2)*H[1, x])/(9*x) - 
             (32*(4 - 5*x - 6*x^2 + 2*x^3)*H[2, x])/(3*x) - 128*H[3, x] + 
             64*H[-2, 0, x] + (64*(1 + x)*(-2 + 2*x + x^2)*H[-1, 0, x])/
              (3*x) + (32*(-29 + 9*x)*H[0, 0, x])/3 + 
             LQ*((32*(-1 + x)^3)/x + 32*H[0, 0, x]) + 256*H[0, 0, 0, x] - 
             (16*H[0, x]*(-112 - 421*x - 102*x^2 + 54*x^3 - 72*x*zeta[2]))/
              (9*x) + (8*(3022 - 3153*x + 852*x^2 - 721*x^3 - 180*x*zeta[2] + 
                72*x^3*zeta[2] + 756*x*zeta[3]))/(27*x)) - 
           (4*(165473 - 172407*x - 55068*x^2 + 62812*x^3 - 12600*zeta[2] - 
              44820*x*zeta[2] + 83700*x^2*zeta[2] - 2340*x^3*zeta[2] + 
              3888*x^4*zeta[2] - 15120*zeta[3] + 35100*x*zeta[3] + 
              32400*x^2*zeta[3] - 1080*x^3*zeta[3] + 16200*x*zeta[4]))/
            (405*x))))
 
lBeam["gq"] = (-4*as*CF*(-1 + x))/x + 
     as^2*(CF*Nf*TF*((64*(-1 + x))/(9*x) + (32*Lp*(-1 + x))/(3*x) - 
         (32*(-1 + x)*H[1, x])/(3*x)) + CF^2*(8*(-1 + x) + 20*H[0, x] - 
         (8*(-1 + x)*H[1, x])/x + Lp*(4*(-1 + x) - 8*H[0, x] - 
           (16*(-1 + x)*H[1, x])/x) - 8*H[0, 0, x] + (16*(-1 + x)*H[1, 1, x])/
          x) + CA*CF*((-8*(2 + 5*x)*H[0, x])/x + 
         Lp*((8*LQ*(-1 + x))/x - (4*(-1 + x)*(43 + 3*x))/(3*x) + 
           (16*(1 + x)*H[0, x])/x) + (40*(-1 + x)*H[1, x])/(3*x) - 
         (16*(-1 + x)*H[2, x])/x + 16*H[0, 0, x] - (16*(-1 + x)*H[1, 1, x])/
          x - (8*(-1 + x)*(-11 + 9*x - 18*zeta[2]))/(9*x))) + 
     as^3*(CF*Nf^2*TF^2*((-832*(-1 + x))/(27*x) - (64*Lp^2*(-1 + x))/(3*x) + 
         (256*(-1 + x)*H[1, x])/(9*x) + Lp*((-256*(-1 + x))/(9*x) + 
           (128*(-1 + x)*H[1, x])/(3*x)) - (128*(-1 + x)*H[1, 1, x])/(3*x)) + 
       CF^2*Nf*TF*((16*(-1 + x)*(173 + 36*x)*H[1, x])/(27*x) + 
         (160*H[2, x])/3 - (64*H[3, x])/3 - (128*(-1 + 3*x)*H[-2, 0, x])/
          (3*x) - (64*(1 + x)*(-17 + 8*x + x^2)*H[-1, 0, x])/(9*x) - 
         (8*(-712 - 117*x + 8*x^2)*H[0, 0, x])/9 + 
         Lp^2*((-8*(-1 + x)*(-68 + 55*x + 4*x^2))/(9*x) + 
           (16*(-4 + 2*x + 3*x^2)*H[0, x])/(3*x) + (160*(-1 + x)*H[1, x])/
            (3*x) + 32*H[0, 0, x]) + (32*(-1 + x)*(2 + 3*x)*H[1, 0, x])/
          (9*x) - (352*(-1 + x)*H[1, 1, x])/(3*x) - (64*H[2, 0, x])/3 + 
         (16*(-28 + 3*x)*H[0, 0, 0, x])/3 - (32*(-1 + x)*H[1, 0, 0, x])/x - 
         (64*(-1 + x)*H[1, 1, 0, x])/(3*x) + (448*(-1 + x)*H[1, 1, 1, x])/
          (3*x) + 160*H[0, 0, 0, 0, x] + (4*H[0, x]*(-1600 - 5186*x - 
            513*x^2 + 16*x^3 + 288*zeta[2] + 144*x*zeta[2]))/(27*x) + 
         Lp*((-16*(-76 - 231*x + 15*x^2 + 8*x^3)*H[0, x])/(9*x) + 
           (32*(-1 + x)*(9 + x)*H[1, x])/(3*x) - (64*H[2, x])/3 + 
           (32*(-8 + 3*x)*H[0, 0, x])/3 - (64*(-1 + x)*H[1, 0, x])/(3*x) - 
           (448*(-1 + x)*H[1, 1, x])/(3*x) + 128*H[0, 0, 0, x] + 
           (8*(1540 - 1089*x - 531*x^2 + 80*x^3 + 72*x*zeta[2]))/(27*x)) + 
         (2*(-16086 + 17533*x - 1495*x^2 + 48*x^3 + 1632*zeta[2] - 
            720*x*zeta[2] - 864*x^2*zeta[2] + 2592*zeta[3] - 4608*x*zeta[3]))/
          (27*x)) + CF^3*(48*H[3, x] - 64*H[4, x] + 256*H[-3, 0, x] - 
         32*(-9 + x)*H[-2, 0, x] - (16*(-3 + x)*(-1 + x)*H[1, 2, x])/x - 
         16*(-2 + x)*H[2, 0, x] - 8*(8 + x)*H[2, 1, x] + 32*H[2, 2, x] + 
         48*H[3, 1, x] - 128*H[-2, -1, 0, x] + 128*H[-2, 0, 0, x] - 
         (64*(1 + x)*H[-1, -2, 0, x])/x - (64*(1 + x)*(1 + 3*x)*
           H[-1, -1, 0, x])/x + (128*(1 + x)^2*H[-1, 0, 0, x])/x - 
         4*(-20 + x)*H[0, 0, 0, x] + (192*(-1 + x)*H[1, -2, 0, x])/x - 
         (8*(-1 + x)*(-6 + 13*x)*H[1, 0, 0, x])/x - 
         (48*(-1 + x)*H[1, 1, 0, x])/x + (96*(-1 + x)*H[1, 1, 1, x])/x + 
         (64*(-1 + x)*H[1, 1, 2, x])/x + (64*(-1 + x)*H[1, 2, 0, x])/x + 
         (32*(-1 + x)*H[1, 2, 1, x])/x + 80*H[2, 0, 0, x] - 
         (128*(1 + x)*H[-1, -1, 0, 0, x])/x + (32*(1 + x)*H[-1, 0, 0, 0, x])/
          x - 40*H[0, 0, 0, 0, x] + (96*(-1 + x)*H[1, 1, 0, 0, x])/x - 
         (192*(-1 + x)*H[1, 1, 1, 1, x])/x - 64*H[-2, x]*zeta[2] - 
         (32*(1 + x)*(1 + 3*x)*H[-1, x]*zeta[2])/x - 
         16*H[2, x]*(-9 + x + 6*zeta[2]) + (8*(-1 + x)*H[1, 0, x]*
           (-5 + 5*x + 8*zeta[2]))/x - (4*(-1 + x)*H[1, 1, x]*
           (25 + 5*x + 16*zeta[2]))/x + (2*H[0, 0, x]*(-230 - 955*x + 
            24*x^3 + 160*zeta[2]))/5 - (16*(1 + x)*H[-1, 0, x]*
           (-2 - 3*x - 127*x^2 - 3*x^3 + 3*x^4 - 20*x*zeta[2]))/(5*x^2) + 
         Lp^2*(4*(-4 + 3*x)*H[0, x] + 16*(-1 + x)*H[1, x] - 32*H[2, x] - 
           8*H[0, 0, x] - (32*(-1 + x)*H[1, 0, x])/x - 
           (64*(-1 + x)*H[1, 1, x])/x + 2*(-1 + x + 16*zeta[2])) + 
         (2*(-1 + x)*H[1, x]*(27 - 49*x - 40*zeta[2] + 56*x*zeta[2] + 
            144*zeta[3]))/x + (H[0, x]*(-32 + 226*x - 609*x^2 + 48*x^3 - 
            240*x*zeta[2] - 160*x^2*zeta[2] + 1040*x*zeta[3]))/(5*x) + 
         Lp*(64*H[2, x] - 64*H[3, x] + 64*H[-2, 0, x] + 
           (32*(1 + x)*(3 + x)*H[-1, 0, x])/x - 8*(-2 + x)*H[0, 0, x] + 
           (16*(-2 + x)*(-1 + x)*H[1, 0, x])/x - (16*(-1 + x)*(4 + x)*
             H[1, 1, x])/x - 32*H[2, 0, x] + 32*H[2, 1, x] - 
           (128*(1 + x)*H[-1, -1, 0, x])/x + (64*(1 + x)*H[-1, 0, 0, x])/x - 
           32*H[0, 0, 0, x] + (192*(-1 + x)*H[1, 1, 1, x])/x + 
           (8*(-1 + x)*H[1, x]*(5 + 4*x - 8*zeta[2]))/x - 
           (64*(1 + x)*H[-1, x]*zeta[2])/x + 4*H[0, x]*(-29 + 7*x + 
             16*zeta[2]) + (2*(-52 + 75*x - 23*x^2 + 48*zeta[2] - 
              32*x*zeta[2] + 16*x^2*zeta[2] - 32*zeta[3] + 32*x*zeta[3]))/
            x) - (-164 - 1129*x + 1389*x^2 - 96*x^3 - 160*zeta[2] + 
           1440*x*zeta[2] - 4320*x^2*zeta[2] + 96*x^4*zeta[2] + 
           1760*zeta[3] - 2240*x*zeta[3] - 720*x^2*zeta[3] - 2560*zeta[4] - 
           4040*x*zeta[4])/(10*x)) + CA^2*CF*
        ((8*(-48 - 140*x + 3*x^2)*H[3, x])/(3*x) + 80*H[4, x] - 
         104*H[-3, 0, x] - (8*(-24 + 149*x + 9*x^2 - 152*x^3 + 6*x^4)*
           H[-2, 0, x])/(3*(-1 + x)*x*(1 + x)) + 
         (16*(-1 + x)*(7 + x)*H[1, 2, x])/x - (64*(-1 + x)*H[1, 3, x])/x + 
         (4*(4 - 31*x - 31*x^2 + 31*x^3 + 15*x^4)*H[2, 0, x])/
          (3*(-1 + x)*x*(1 + x)) + (8*(-76 + 48*x + 3*x^2)*H[2, 1, x])/
          (3*x) - (16*(-4 + 9*x)*H[2, 2, x])/x - (4*(-32 + 3*x)*H[3, 0, x])/
          x - (96*(-1 + x)*H[3, 1, x])/x - (16*(4 + x)*H[-2, -1, 0, x])/x + 
         (8*(4 + 5*x)*H[-2, 0, 0, x])/x - 8*H[-1, -2, 0, x] - 
         (16*(1 + x)*(19 + 15*x)*H[-1, -1, 0, x])/(3*x) + 
         (8*(1 + x)*(-1 + 5*x)*H[-1, 0, 0, x])/x - 
         (8*(4 + 3*x)*H[-1, 2, 0, x])/x - 8*(-56 + x)*H[0, 0, 0, x] + 
         (16*(-2 + x)*H[1, -2, 0, x])/x - (8*(-1 + x)*(15 + 7*x)*
           H[1, 0, 0, x])/x + (4*(-1 + x)*(40 + 9*x)*H[1, 1, 0, x])/(3*x) + 
         (8*(-1 + x)*(103 + 3*x)*H[1, 1, 1, x])/(3*x) - 
         (128*(-1 + x)*H[1, 1, 2, x])/x - (8*(-10 + 9*x)*H[1, 2, 0, x])/x - 
         (128*(-1 + x)*H[1, 2, 1, x])/x + (8*(4 + 13*x)*H[2, 0, 0, x])/x - 
         (4*(-16 + 35*x)*H[2, 1, 0, x])/x - (32*(-5 + 7*x)*H[2, 1, 1, x])/x + 
         (32*(1 + x)*H[-1, -1, -1, 0, x])/x - (48*(1 + x)*H[-1, -1, 0, 0, x])/
          x - (32*(1 + x)*H[-1, 0, 0, 0, x])/x - 160*H[0, 0, 0, 0, x] - 
         (32*(-1 + x)*H[1, 0, 0, 0, x])/x + (48*(-1 + x)*H[1, 1, 0, 0, x])/
          x - (128*(-1 + x)*H[1, 1, 1, 0, x])/x - 
         (192*(-1 + x)*H[1, 1, 1, 1, x])/x - (4*(-1 + x)*H[1, 0, x]*
           (-77 + 61*x + 4*x^2 - 180*zeta[2]))/(9*x) - 
         (4*(-1 + x)*H[1, 1, x]*(231 + 41*x - 24*zeta[2]))/(3*x) - 
         (8*(4 + x)*H[-2, x]*zeta[2])/x + (16*(1 + x)*H[-1, -1, x]*zeta[2])/
          x + (8*H[0, 0, x]*(360 - 5625*x - 900*x^2 + 20*x^3 + 18*x^4 - 
            405*x*zeta[2]))/(45*x) - (4*H[2, x]*(136 - 50*x + 63*x^2 + 
            144*zeta[2] - 27*x*zeta[2]))/(9*x) - 
         (4*H[-1, 0, x]*(-24 + 4210*x + 2790*x^2 - 1500*x^3 - 20*x^4 + 
            36*x^5 + 180*x*zeta[2] + 225*x^2*zeta[2]))/(45*x^2) + 
         Lp^2*((-8*LQ^2*(-1 + x))/x - (8*(-87 - 68*x + 6*x^2)*H[0, x])/
            (3*x) + LQ*((4*(-1 + x)*(97 + 6*x))/(3*x) - (32*(1 + x)*H[0, x])/
              x) - (8*(-1 + x)*(7 + x)*H[1, x])/x + (32*(1 + x)*H[2, x])/x - 
           (32*(-1 + x)*H[0, 0, x])/x + (4*(1379 - 1353*x - 30*x^2 + 4*x^3 - 
              72*zeta[2] - 72*x*zeta[2]))/(9*x)) - 
         (8*LQ*(-1 + x)*(-202 + 189*zeta[3]))/(27*x) + 
         (4*H[1, x]*(-1196 + 1189*x + 7*x^2 + 108*zeta[2] - 207*x*zeta[2] + 
            99*x^2*zeta[2] + 72*zeta[3] - 90*x*zeta[3]))/(9*x) - 
         (4*H[-1, x]*(38*zeta[2] + 68*x*zeta[2] + 30*x^2*zeta[2] + 
            24*zeta[3] + 21*x*zeta[3]))/(3*x) - 
         (2*H[0, x]*(-38456 - 174898*x - 131879*x^2 + 4747*x^3 + 184*x^4 - 
            360*zeta[2] - 29340*x*zeta[2] - 28440*x^2*zeta[2] + 
            270*x^3*zeta[2] + 2160*zeta[3] + 34560*x*zeta[3] + 
            32400*x^2*zeta[3]))/(135*x*(1 + x)) + 
         Lp*((8*(-1 + x)*(111 + 8*x)*H[1, x])/(3*x) - 
           (16*(-32 + 85*x + 3*x^2)*H[2, x])/(3*x) + (128*(1 + x)*H[3, x])/
            x - (64*(-1 + x)*H[-2, 0, x])/x - (16*(-7 + x)*(1 + x)*
             H[-1, 0, x])/x - (16*(12 - 82*x + 3*x^2)*H[0, 0, x])/(3*x) - 
           (16*(-1 + x)*(7 + x)*H[1, 0, x])/x - (16*(-1 + x)*(18 + x)*
             H[1, 1, x])/x + (64*(1 + x)*H[2, 0, x])/x + 
           (64*(1 + x)*H[2, 1, x])/x - 128*H[0, 0, 0, x] + 
           LQ*((16*(2 + 5*x)*H[0, x])/x - (80*(-1 + x)*H[1, x])/(3*x) + 
             (32*(-1 + x)*H[2, x])/x - 32*H[0, 0, x] + 
             (32*(-1 + x)*H[1, 1, x])/x + (8*(-1 + x)*(5 + 2*x - 6*zeta[2]))/
              x) + (16*H[0, x]*(-154 - 615*x + 3*x^2 + 4*x^3 - 36*zeta[2] - 
              72*x*zeta[2]))/(9*x) - (8*(1079 - 1201*x + 108*x^2 + 14*x^3 + 
              66*zeta[2] - 510*x*zeta[2] - 90*zeta[3] + 234*x*zeta[3]))/
            (9*x)) - (1234429 - 1160736*x - 1311418*x^2 + 1164032*x^3 + 
           76989*x^4 - 3296*x^5 - 174960*zeta[2] + 38520*x*zeta[2] + 
           241380*x^2*zeta[2] - 39240*x^3*zeta[2] - 67716*x^4*zeta[2] + 
           720*x^5*zeta[2] + 1296*x^6*zeta[2] - 162000*zeta[3] + 
           562680*x*zeta[3] + 223560*x^2*zeta[3] - 567540*x^3*zeta[3] - 
           63180*x^4*zeta[3] + 56700*zeta[4] - 250290*x*zeta[4] - 
           56700*x^2*zeta[4] + 250290*x^3*zeta[4])/(405*(-1 + x)*x*
           (1 + x))) + CA*(CF*Nf*TF*((-448*LQ*(-1 + x))/(27*x) + 
           Lp^2*((-80*LQ*(-1 + x))/(3*x) + (32*(-1 + x)*(18 + x))/(3*x) - 
             (128*(1 + x)*H[0, x])/(3*x)) - (64*(7 + x)*H[2, x])/(9*x) + 
           (128*H[3, x])/3 + (128*(-1 + 2*x)*H[-2, 0, x])/(3*x) + 
           (16*(1 + x)*(-6 - 119*x + 119*x^2 + x^3 + 9*x^4)*H[-1, 0, x])/
            (45*x^2) - (16*(120 + 35*x + 3*x^3)*H[0, 0, x])/15 + 
           (16*(-1 + x)*(-25 - x + 2*x^2)*H[1, 0, x])/(9*x) + 
           (16*(-1 + x)*(43 + x)*H[1, 1, x])/(3*x) - (64*(-1 + x)*H[1, 2, x])/
            x - (128*(-1 + x)*H[2, 0, x])/(3*x) - (128*(-2 + 3*x)*H[2, 1, x])/
            (3*x) - (64*(1 + x)*H[-1, -1, 0, x])/(3*x) + 
           (32*(1 + x)*H[-1, 0, 0, x])/x + (32*(-1 + x)*H[1, 0, 0, x])/x - 
           (128*(-1 + x)*H[1, 1, 0, x])/(3*x) - (448*(-1 + x)*H[1, 1, 1, x])/
            (3*x) - (8*(-1 + x)*H[1, x]*(219 + 31*x - 36*zeta[2]))/(9*x) - 
           (32*(1 + x)*H[-1, x]*zeta[2])/(3*x) - 
           (8*H[0, x]*(-1476 - 3662*x + 363*x^2 + 14*x^3 + 360*zeta[2] + 
              720*x*zeta[2]))/(135*x) + Lp*((16*(-38 - 12*x + 3*x^2)*H[0, x])/
              (9*x) - (32*(-1 + x)*(23 + x)*H[1, x])/(3*x) + 
             LQ*((-32*(-1 + x))/x + (64*(-1 + x)*H[1, x])/(3*x)) + 
             (64*(-1 + 5*x)*H[2, x])/(3*x) - (128*H[0, 0, x])/3 + 
             (64*(-1 + x)*H[1, 1, x])/x + (8*(-1027 + 888*x + 135*x^2 + 
                4*x^3 + 72*zeta[2] - 360*x*zeta[2]))/(27*x)) + 
           (8*(-763 - 3408*x + 3873*x^2 + 298*x^3 + 2520*zeta[2] - 
              1800*x*zeta[2] + 1890*x^2*zeta[2] + 180*x^3*zeta[2] + 
              162*x^4*zeta[2] - 4860*zeta[3] + 5940*x*zeta[3]))/(405*x)) + 
         CF^2*((-8*(-43 + 3*x)*H[3, x])/3 + 48*H[4, x] - 240*H[-3, 0, x] + 
           (8*(47 - 9*x - 48*x^2 + 6*x^3)*H[-2, 0, x])/((-1 + x)*(1 + x)) - 
           (56*(-1 + x)*H[1, 2, x])/x + (32*(-1 + x)*H[1, 3, x])/x - 
           (4*(24 - 13*x - 39*x^2 + 13*x^3 + 3*x^4)*H[2, 0, x])/
            (3*(-1 + x)*x*(1 + x)) + (16*(5 + 6*x)*H[2, 1, x])/x + 
           32*H[2, 2, x] - 24*H[3, 0, x] - 96*H[3, 1, x] + 
           64*H[-2, -1, 0, x] - 128*H[-2, 0, 0, x] + 
           (16*(4 + 3*x)*H[-1, -2, 0, x])/x + (16*(1 + x)*(8 + 17*x)*
             H[-1, -1, 0, x])/x - (56*(1 + x)*(2 + 3*x)*H[-1, 0, 0, x])/x + 
           16*H[-1, 2, 0, x] + (4*(-223 + 3*x)*H[0, 0, 0, x])/3 - 
           (32*(-5 + 6*x)*H[1, -2, 0, x])/x + (32*(-1 + x)*(-2 + 5*x)*
             H[1, 0, 0, x])/x - (4*(-1 + x)*(-38 + 9*x)*H[1, 1, 0, x])/
            (3*x) - (8*(-1 + x)*(139 + 3*x)*H[1, 1, 1, x])/(3*x) + 
           (96*(-1 + x)*H[1, 1, 2, x])/x + (16*(-1 + 2*x)*H[1, 2, 0, x])/x + 
           (128*(-1 + x)*H[1, 2, 1, x])/x - (16*(-4 + 11*x)*H[2, 0, 0, x])/
            x + 72*H[2, 1, 0, x] + (32*(-5 + 7*x)*H[2, 1, 1, x])/x + 
           (32*(1 + x)*H[-1, -1, -1, 0, x])/x + 
           (144*(1 + x)*H[-1, -1, 0, 0, x])/x - 
           (16*(1 + x)*H[-1, 0, 0, 0, x])/x + 80*H[0, 0, 0, 0, x] - 
           (16*(-1 + x)*H[1, 0, 0, 0, x])/x - (176*(-1 + x)*H[1, 1, 0, 0, x])/
            x + (160*(-1 + x)*H[1, 1, 1, 0, x])/x + 
           (384*(-1 + x)*H[1, 1, 1, 1, x])/x + 32*H[-2, x]*zeta[2] + 
           (16*(1 + x)*H[-1, -1, x]*zeta[2])/x + (8*(-1 + x)*H[1, 1, x]*
             (130 + 27*x + 12*zeta[2]))/(3*x) - (4*(-1 + x)*H[1, 0, x]*
             (41 + 39*x + 180*zeta[2]))/(9*x) - 
           (2*H[0, 0, x]*(-3560 - 10545*x + 252*x^3 + 1080*zeta[2]))/45 + 
           (4*H[2, x]*(72 - 80*x + 33*x^2 + 78*x*zeta[2]))/(3*x) + 
           (8*H[-1, 0, x]*(-14 + 30*x - 855*x^2 - 920*x^3 + 21*x^5 - 
              90*x*zeta[2] - 105*x^2*zeta[2]))/(15*x^2) + 
           Lp^2*((-4*(79 + 3*x)*H[0, x])/3 - (8*(-1 + x)*(76 + 3*x)*H[1, x])/
              (3*x) + LQ*(-8*(-1 + x) + 16*H[0, x] + (32*(-1 + x)*H[1, x])/
                x) + (32*(1 + x)*H[2, x])/x + 16*H[0, 0, x] + 
             (2*(30 - 73*x + 43*x^2 - 48*zeta[2] - 48*x*zeta[2]))/(3*x)) - 
           (2*H[1, x]*(-9887 + 10850*x - 963*x^2 + 1620*zeta[2] - 
              3726*x*zeta[2] + 2106*x^2*zeta[2] + 216*zeta[3]))/(27*x) + 
           (8*H[-1, x]*(8*zeta[2] + 25*x*zeta[2] + 17*x^2*zeta[2] - 
              2*zeta[3] - x*zeta[3]))/x - (H[0, x]*(-1008 + 31246*x + 
              7843*x^2 - 22899*x^3 + 1512*x^4 + 15480*x*zeta[2] + 
              10080*x^2*zeta[2] - 4860*x^3*zeta[2] - 4320*x*zeta[3] - 
              4320*x^2*zeta[3]))/(135*x*(1 + x)) + 
           Lp*((16*(6 + 2*x + 3*x^2)*H[2, x])/(3*x) + 32*H[3, x] - 
             32*H[-2, 0, x] - (16*(1 + x)*(3 + x)*H[-1, 0, x])/x + 
             (8*(-104 + 3*x)*H[0, 0, x])/3 - (16*(-1 + x)*H[1, 0, x])/(3*x) + 
             (32*(-1 + x)*(37 + 3*x)*H[1, 1, x])/(3*x) + 
             LQ*(-16*(-1 + x) - 40*H[0, x] + (16*(-1 + x)*H[1, x])/x + 16*
                H[0, 0, x] - (32*(-1 + x)*H[1, 1, x])/x) - 
             (64*(-1 + x)*H[1, 2, x])/x - (64*(-1 + x)*H[2, 0, x])/x - 
             (32*(-2 + 7*x)*H[2, 1, x])/x + (64*(1 + x)*H[-1, -1, 0, x])/x - 
             (32*(1 + x)*H[-1, 0, 0, x])/x + 64*H[0, 0, 0, x] - 
             (32*(-1 + x)*H[1, 0, 0, x])/x - (64*(-1 + x)*H[1, 1, 0, x])/x - 
             (192*(-1 + x)*H[1, 1, 1, x])/x - (32*(-1 + x)*H[1, x]*(30 + 
                5*x - 9*zeta[2]))/(3*x) + (32*(1 + x)*H[-1, x]*zeta[2])/x - 
             (4*H[0, x]*(-161 + 17*x + 24*zeta[2]))/3 - 
             (2*(-234 + 535*x - 301*x^2 + 120*zeta[2] + 16*x*zeta[2] + 
                48*x^2*zeta[2] - 144*zeta[3] - 24*x*zeta[3]))/(3*x)) + 
           (126 + 95761*x - 99037*x^2 - 92737*x^3 + 98911*x^4 - 3024*x^5 + 
             21600*zeta[2] - 28800*x*zeta[2] + 122760*x^2*zeta[2] + 
             28800*x^3*zeta[2] - 147384*x^4*zeta[2] + 3024*x^6*zeta[2] - 
             32400*zeta[3] + 87840*x*zeta[3] + 92880*x^2*zeta[3] - 
             91080*x^3*zeta[3] - 61560*x^4*zeta[3] + 58320*zeta[4] + 
             83160*x*zeta[4] - 58320*x^2*zeta[4] - 83160*x^3*zeta[4])/
            (270*(-1 + x)*x*(1 + x)))))


==> anc/lBeamN.m <==
lBeamN["gg"] = 0. + as*(-36. + 12.*(1 - x) + 12.*(1 - x)^2 + 12./x + 36.*x - 
       12.*x^2) + as^2*(182.87050273776595 + 292.*(1 - x) + 
       623.6435406698564*x - 202.95986394557823*x^4 + 43.82184655396619*x^5 - 
       12.520064205457464*x^6 + 146.24041159962582*(1 - x)^3*Log[1 - x] + 
       (1 - x)^2*(154. + 141.37031900138697*Log[1 - x]) + 
       (-384.87050562614456 - 144.*Log[x])/x - 228.*Log[x] + 72.*Log[x]^2 + 
       Nf*(33.333333333333336 - 21.333333333333332*(1 - x) - 
         22.666666666666668*(1 - x)^2 - 12./x - 30.66666666666667*x + 
         13.333333333333334*x^2 + Lp*(29.333333333333332 - 8.*(1 - x) - 
           13.333333333333334*(1 - x)^2 - 15.11111111111111/x - 24.*x + 
           9.777777777777779*x^2 - 10.666666666666666*Log[x]) - 8.*Log[x] - 
         5.333333333333333*Log[x]^2) + x^2*(-833.3428047662695 - 
         41.479975354282196*Log[x] - 3.906215921483097*Log[x]^2) + 
       x^3*(571.3573573573574 + 25.450033990482666*Log[x] + 
         59.99018003273322*Log[x]^2) + Lp*(-899.9999966722684 + 
         299.1685606060606*x + 28.266506602641055*x^4 - 
         4.297519303433547*x^5 + 3.4306083650190113*x^6 + 
         LQ*(216. - 72.*(1 - x) - 72.*(1 - x)^2 - 72./x - 216.*x + 72.*x^2) + 
         (1 - x)*(276. - 144.*Log[1 - x]) + (1 - x)^2*
          (276. - 141.98258977149075*Log[1 - x]) - 98.84264705882353*
          (1 - x)^3*Log[1 - x] + x^3*(-220.82570593962998 - 
           4.916901408450705*Log[x]) + x^2*(254.25754060324826 - 
           0.4696629213483146*Log[x]) + 144.*Log[x] + (540. + 144.*Log[x])/
          x)) + as^3*(-75008.44693578886 - 93142.6530454896*x^4 + 
       5104.618636755824*x^5 - 583.156*x^6 + 
       LQ*(-604.5301128596152 + 201.51003757730655*(1 - x) + 
         201.51003757730655*(1 - x)^2 + 201.51003757730655/x + 
         604.5301120448179*x - 201.5100371747212*x^2) - 204.*Log[1 - x] + 
       (1 - x)*(6512.191581618796 + 535.0200751546131*Log[1 - x]) + 
       (1 - x)^2*(3162.915263594683 + 5880.863428957554*Log[1 - x] + 
         602.4016445287792*Log[1 - x]^2) + (1 - x)^3*
        (4458.053266331658*Log[1 - x] + 893.2772667542707*Log[1 - x]^2) + 
       31973.90377134973*Log[x] - 14587.057584392169*Log[x]^2 + 
       1356.*Log[x]^3 - 180.*Log[x]^4 + (55590.88304531303 + 
         15358.293341296256*Log[x] + 864.*Log[x]^2)/x + 
       x*(32169.011944637514 - 7070.082724682349*Log[x] - 1890.*Log[x]^2 - 
         360.*Log[x]^3) + x^2*(-1.0773353119617226*^6 - 405209.35117056855*
          Log[x] - 63544.05493133583*Log[x]^2 - 4774.469033232628*Log[x]^3 - 
         146.65608856088562*Log[x]^4) + x^3*(1.1524282719465648*^6 - 
         563698.5239726028*Log[x] + 220890.56266318538*Log[x]^2 - 
         20460.28486293206*Log[x]^3 + 5048.8003072196625*Log[x]^4) + 
       Lp^2*(-21528.000000098007 - 788.4970432617491*x^4 - 
         6.434010152284264*x^5 - 24.23153942428035*x^6 + 
         LQ^2*(-648. + 216.*(1 - x) + 216.*(1 - x)^2 + 216./x + 648.*x - 
           216.*x^2) + (1 - x)*(4134.776966243133 - 4104.*Log[1 - x] + 
           864.*Log[1 - x]^2) + (1 - x)^2*(4566.776966243133 - 
           4088.90415704388*Log[1 - x] + 865.8940886699507*Log[1 - x]^2) + 
         (1 - x)^3*(-1773.1913640824337*Log[1 - x] + 1078.2945859872611*
            Log[1 - x]^2) + x*(2654.2499475781087 - 1728.*Log[x]) + 
         4104.*Log[x] - 432.*Log[x]^2 + x^2*(5168.820365033622 - 
           23.784092848608978*Log[x] - 2.14666919000757*Log[x]^2) + 
         x^3*(-969.4616497829232 - 18.599311136624568*Log[x] + 
           43.86644591611479*Log[x]^2) + (15493.553932486266 + 6408.*Log[x] + 
           432.*Log[x]^2)/x + LQ*(6587.999984025304 - 2983.011369788847*x - 
           169.59904534606204*x^4 + 25.785117056856187*x^5 - 
           20.58364779874214*x^6 + 593.0558804418454*(1 - x)^3*Log[1 - x] + 
           (1 - x)^2*(-2052. + 851.8955414012739*Log[1 - x]) + 
           (1 - x)*(-2052. + 864.*Log[1 - x]) + (-3636. - 864.*Log[x])/x - 
           864.*Log[x] + x^2*(-1129.5452418096725 + 2.8179800221975584*
              Log[x]) + x^3*(1324.9542334096109 + 29.501410437235542*
              Log[x]))) + Nf^2*(-15.432451542457379 + 23.11111111111111/x - 
         0.9642699602999559*x^4 + 0.1949404761904762*x^5 - 
         0.05757406372275014*x^6 - 2.6666666666666665*Log[1 - x] + 
         0.5573505654281099*(1 - x)^3*Log[1 - x] + 
         (1 - x)*(29.925925925925927 + 2.6666666666666665*Log[1 - x]) + 
         (1 - x)^2*(23.808420030920722 + 13.09832134292566*Log[1 - x]) + 
         41.172395617397*Log[x] + 11.851851851851851*Log[x]^2 + 
         Lp^2*(-23.11111111111111 + 5.333333333333333*(1 - x) + 
           12.444444444444445*(1 - x)^2 + 14.814814814814815/x + 16.*x - 
           7.703703703703703*x^2 + 14.222222222222221*Log[x]) + 
         x^2*(-34.48434442270059 - 9.484159779614325*Log[x] - 
           2.399527186761229*Log[x]^2) + x^3*(8.878385848535101 - 
           2.6587570621468926*Log[x] + 0.7201394943330427*Log[x]^2) + 
         x*(12.531981981981971 + 27.11111111111111*Log[x] + 
           7.111111111111111*Log[x]^2) + Lp*(-22.235011790010418 + 
           28.444444444444443*(1 - x) + 22.320987654320987/x - 
           4.561044460127029*x^4 + 0.9881337648327939*x^5 - 
           0.2818371607515658*x^6 + 3.169833729216152*(1 - x)^3*Log[1 - x] + 
           (1 - x)^2*(31.40740740740741 + 7.051853673196185*Log[1 - x]) + 
           34.370370370370374*Log[x] + 7.111111111111111*Log[x]^2 + 
           x*(15.555759055759054 + 14.222222222222221*Log[x]) + 
           x^2*(-29.630736392742797 - 5.675413022351798*Log[x] - 
             0.08801955990220049*Log[x]^2) + x^3*(12.510416666666666 + 
             0.5732531930879038*Log[x] + 1.351696999508116*Log[x]^2))) + 
       Lp*(7572.60826758614 + 7477.405967450271*x^4 - 586.9986244841816*x^5 + 
         192.9467162329616*x^6 + (1 - x)*(12946.776966243133 - 
           5298.776966243133*Log[1 - x]) + 144.*Log[1 - x] + 
         (1 - x)^3*(1145.2274368231047*Log[1 - x] - 2660.84768907563*
            Log[1 - x]^2) + (1 - x)^2*(9549.223033756867 + 
           1068.383540620648*Log[1 - x] - 1744.5453296703297*Log[1 - x]^2) - 
         25399.338202541207*Log[x] + 4320.*Log[x]^2 - 576.*Log[x]^3 + 
         (-27637.68498110683 - 10954.446067513734*Log[x] - 864.*Log[x]^2)/x + 
         x*(27375.836165048542 - 4536.*Log[x] - 864.*Log[x]^2) + 
         x^3*(5069.292780748663 - 12973.87728937729*Log[x] + 
           892.4675159235669*Log[x]^2 - 813.2156626506024*Log[x]^3) + 
         x^2*(-19727.406296851575 - 5035.329425556858*Log[x] - 
           664.6660268714012*Log[x]^2 - 32.271425043220546*Log[x]^3) + 
         LQ*(1594.942433491682 - 2649.3884831215664*(1 - x) - 
           6434.026687598116*x + 1217.7591888466413*x^4 - 262.9310793237971*
            x^5 + 75.12039045553145*x^6 + (1 - x)^2*(-1821.3884831215662 - 
             848.2219101123595*Log[1 - x]) - 877.4424673784105*(1 - x)^3*
            Log[1 - x] + 1368.*Log[x] - 432.*Log[x]^2 + 
           (1411.8345506353012 + 864.*Log[x])/x + x^3*(-3428.1441441441443 - 
             152.70020120724345*Log[x] - 359.9410774410774*Log[x]^2) + 
           x^2*(5897.445316588174 + 248.8798561151079*Log[x] + 
             23.437301587301587*Log[x]^2))) + 
       Nf*(5230.340727474692 + 1290.4700272479563*x^4 - 55.951919348584724*
          x^5 + 1.8449967298888161*x^6 + LQ*(-224. + 74.66666666666667*
            (1 - x) + 74.66666666666667*(1 - x)^2 + 74.66666666666667/x + 
           224.*x - 74.66666666666667*x^2) + 76.*Log[1 - x] + 
         (1 - x)*(-1739.0603573102217 + 97.33333333333333*Log[1 - x]) + 
         (1 - x)^2*(-1231.0075939222265 - 340.640534031673*Log[1 - x] - 
           56.155529037390615*Log[1 - x]^2 + 3.179143334315748*
            Log[1 - x]^3) + (1 - x)^3*(13.572178477690288*Log[1 - x] + 
           16.48444863336475*Log[1 - x]^2 + 24.547452547452547*
            Log[1 - x]^3) + (-1648.9204888510703 - 94.28670412045517*Log[x])/
          x + 212.77390531061712*Log[x] + 804.9636972944894*Log[x]^2 - 
         47.7037037037037*Log[x]^3 + 23.703703703703702*Log[x]^4 + 
         x*(-4550.501745220662 + 731.6261452768343*Log[x] + 
           317.18518518518516*Log[x]^2 + 15.703703703703704*Log[x]^3) + 
         x^3*(-18111.856091578087 + 8942.152489626556*Log[x] - 
           3472.9042995839113*Log[x]^2 + 304.81570996978854*Log[x]^3 - 
           80.35754824063564*Log[x]^4) + x^2*(18142.168615984407 + 
           6267.3553691275165*Log[x] + 964.1282316442606*Log[x]^2 + 
           73.98428290766208*Log[x]^3 + 2.3566350710900474*Log[x]^4) + 
         Lp^2*(1724.509457242162 - 154.38083538083538*x^4 + 
           32.78894173602854*x^5 - 9.494669509594882*x^6 + 
           124.62424242424242*(1 - x)^3*Log[1 - x] + 
           (1 - x)*(-320. + 144.*Log[1 - x]) + (1 - x)^2*
            (-496. + 188.30251248439453*Log[1 - x]) + 
           (-1028.4444444444443 - 229.33333333333334*Log[x])/x - 
           435.55555555555554*Log[x] + 56.888888888888886*Log[x]^2 + 
           LQ*(-248. + 72.*(1 - x) + 104.*(1 - x)^2 + 114.66666666666667/x + 
             216.*x - 82.66666666666667*x^2 + 64.*Log[x]) + 
           x*(-657.7153580848042 + 174.22222222222223*Log[x]) + 
           x^2*(-373.6391891891892 - 40.56256157635468*Log[x] - 
             2.9263189812007275*Log[x]^2) + x^3*(466.3761006289308 + 
             19.211525423728812*Log[x] + 44.99671862182117*Log[x]^2)) + 
         Lp*(2816.0690634825546 + 669.6638795986622*x^4 - 75.76096687555953*
            x^5 + 11.027292576419214*x^6 - 48.*Log[1 - x] - 
           27.36459554513482*(1 - x)^3*Log[1 - x] + (1 - x)^2*
            (-1511.6264322376826 + 166.15736040609139*Log[1 - x]) + 
           (1 - x)*(-1426.6666666666667 + 416.*Log[1 - x]) + 
           (-145.80228879477016 - 49.77777777777778*Log[x])/x + 
           1193.7927035827338*Log[x] - 295.1111111111111*Log[x]^2 + 
           75.85185185185185*Log[x]^3 + LQ*(-440. + 208.*(1 - x) + 
             216.*(1 - x)^2 + 152./x + 424.*x - 160.*x^2 + 48.*Log[x] + 
             32.*Log[x]^2) + x*(-3338.723473644293 + 663.1111111111111*
              Log[x] + 110.22222222222223*Log[x]^2) + 
           x^3*(1449.8315874294924 - 1866.6720202874048*Log[x] + 
             160.24496373892023*Log[x]^2 - 114.33399800598205*Log[x]^3) + 
           x^2*(-1282.305095150399 - 898.437165775401*Log[x] - 
             113.61241098677517*Log[x]^2 - 5.16551290119572*Log[x]^3))))
 
lBeamN["gq"] = 0. + as*(-16. + 5.333333333333333*(1 - x) + 
       5.333333333333333*(1 - x)^2 + 5.333333333333333/x + 16.*x - 
       5.333333333333333*x^2) + as^2*(-60.05755305504687 + 
       520.6494782074892*x - 13.082449941107186*x^4 + 
       1.0912143256855065*x^5 - 0.8308668076109936*x^6 + 
       Nf*(21.333333333333332 - 4.7407407407407405/x - 36.456098051034765*x + 
         29.053274139844618*x^2 - 10.164082687338501*x^3 + 
         0.8577745025792188*x^4 + 0.030690537084398978*x^5 + 
         0.08584686774941995*x^6 + Lp*(21.333333333333332 - 
           7.111111111111111*(1 - x) - 7.111111111111111*(1 - x)^2 - 
           7.111111111111111/x - 21.333333333333332*x + 7.111111111111111*
            x^2) + (1 - x)*(-4.7407407407407405 - 7.111111111111111*
            Log[1 - x]) + (1 - x)^2*(-4.7407407407407405 - 
           6.9780944840327255*Log[1 - x]) - 4.588987217305801*(1 - x)^3*
          Log[1 - x]) + (1 - x)^3*(73.17464788732394*Log[1 - x] - 
         3.611390284757119*Log[1 - x]^2) + (1 - x)*(167.11111111111111 + 
         39.111111111111114*Log[1 - x] + 17.77777777777778*Log[1 - x]^2) + 
       (1 - x)^2*(80. + 109.69636184857424*Log[1 - x] + 
         18.3241695303551*Log[1 - x]^2) + (-144.3868913893976 - 64.*Log[x])/
        x - 124.44444444444444*Log[x] + 24.88888888888889*Log[x]^2 + 
       x^2*(-485.15947925142393 - 1.052623335943618*Log[x] - 
         0.09624413145539906*Log[x]^2) + x^3*(181.77654867256638 + 
         1.3114593535749266*Log[x] + 1.7368896925858952*Log[x]^2) + 
       Lp*(-424.8888888888889 + 242.2061364313375*x + 5.583507306889353*x^4 - 
         0.848893166506256*x^5 + 0.6776504297994269*x^6 + 
         LQ*(96. - 32.*(1 - x) - 32.*(1 - x)^2 - 32./x - 96.*x + 32.*x^2) + 
         (1 - x)*(124.44444444444444 - 28.444444444444443*Log[1 - x]) + 
         (1 - x)^2*(108.44444444444444 - 28.045943082046623*Log[1 - x]) - 
         19.524472891566266*(1 - x)^3*Log[1 - x] + 
         x^3*(-43.619893428063946 - 0.9712389380530974*Log[x]) + 
         x^2*(-8.442955589586523 - 0.09277238403451996*Log[x]) + 
         49.77777777777778*Log[x] + (229.33333333333334 + 64.*Log[x])/x)) + 
     as^3*(-29477.124354496616 + 1608.0280970625797*x^4 + 
       61.89841986455982*x^5 + 5.578175895765472*x^6 + 
       LQ*(-268.68005051336667 + 89.56001670102512*(1 - x) + 
         89.56001670102512*(1 - x)^2 + 89.56001670102512/x + 
         268.68005018820577*x - 89.56001765225066*x^2) + 
       (1 - x)^3*(11122.684557438795*Log[1 - x] - 4879.467132867133*
          Log[1 - x]^2 + 427.30943396226417*Log[1 - x]^3 - 
         171.25503211991435*Log[1 - x]^4) + (1 - x)*(4895.033217783873 + 
         3355.751557738853*Log[1 - x] + 1255.651477313967*Log[1 - x]^2 + 
         195.55555555555554*Log[1 - x]^3 + 29.62962962962963*Log[1 - x]^4) + 
       (1 - x)^2*(460.4546287538301 + 12374.541671415707*Log[1 - x] + 
         2793.565710890609*Log[1 - x]^2 + 472.53439425051334*Log[1 - x]^3 + 
         31.60981610981611*Log[1 - x]^4) + Nf^2*(-40.29629629629629 + 
         10.271604938271604/x + 70.71874604980407*x - 65.75947867298578*x^2 + 
         28.764232673267326*x^3 - 3.3543091655266757*x^4 - 
         0.26469622331691295*x^5 - 0.0798004987531172*x^6 + 
         Lp^2*(-21.333333333333332 + 7.111111111111111*(1 - x) + 
           7.111111111111111*(1 - x)^2 + 7.111111111111111/x + 
           21.333333333333332*x - 7.111111111111111*x^2) + 
         (1 - x)^3*(6.923821039903265*Log[1 - x] + 3.1305707584050038*
            Log[1 - x]^2) + (1 - x)*(10.271604938271604 + 9.481481481481481*
            Log[1 - x] + 7.111111111111111*Log[1 - x]^2) + 
         (1 - x)^2*(10.271604938271604 + 11.64675539048798*Log[1 - x] + 
           7.3054810843014595*Log[1 - x]^2) + Lp*(-42.666666666666664 + 
           9.481481481481481/x + 72.91219806763286*x - 58.106548279689235*
            x^2 + 20.328165374677003*x^3 - 1.715549936788875*x^4 - 
           0.061383061383061384*x^5 - 0.17169540229885058*x^6 + 
           9.177973568281939*(1 - x)^3*Log[1 - x] + (1 - x)^2*
            (9.481481481481481 + 13.956191026381667*Log[1 - x]) + 
           (1 - x)*(9.481481481481481 + 14.222222222222221*Log[1 - x]))) + 
       15498.246299743058*Log[x] - 5327.947337845926*Log[x]^2 + 
       675.9506172839506*Log[x]^3 - 66.17283950617283*Log[x]^4 + 
       (23170.519412095644 + 6505.908151687225*Log[x] + 384.*Log[x]^2)/x + 
       x*(33967.00479132175 - 496.3898194304304*Log[x] - 
         29.037037037037038*Log[x]^2 - 85.92592592592592*Log[x]^3) + 
       x^2*(-57234.85846438483 - 3130.5127635960043*Log[x] - 
         589.5695335900728*Log[x]^2 - 46.30577223088923*Log[x]^3 - 
         1.3971462544589774*Log[x]^4) + x^3*(27898.95392278954 - 
         5175.947488584475*Log[x] + 1870.8435643564355*Log[x]^2 - 
         193.82807731434386*Log[x]^3 + 42.57982120051086*Log[x]^4) + 
       Lp^2*(-9720.891024718181 - 64.7050919377652*x^4 - 
         2.1199788583509513*x^5 - 1.365015166835187*x^6 + 
         LQ^2*(-288. + 96.*(1 - x) + 96.*(1 - x)^2 + 96./x + 288.*x - 
           96.*x^2) + (1 - x)^2*(1597.3027789294383 - 688.0917434902151*
            Log[1 - x] + 75.36637856225485*Log[1 - x]^2) + 
         (1 - x)*(2087.376853003512 - 820.1481481481482*Log[1 - x] + 
           75.85185185185185*Log[1 - x]^2) + (1 - x)^3*
          (-322.65337763012184*Log[1 - x] + 123.67557603686636*
            Log[1 - x]^2) + x*(3423.237857910681 - 222.8148148148148*
            Log[x]) + 1652.148148148148*Log[x] - 158.8148148148148*Log[x]^2 + 
         x^2*(244.12606232294618 - 13.651465798045603*Log[x] - 
           0.08972972972972973*Log[x]^2) + x^3*(-427.2260442260442 - 
           2.941166857329629*Log[x] + 2.0817805383022776*Log[x]^2) + 
         (6548.943237588183 + 2784.*Log[x] + 192.*Log[x]^2)/x + 
         LQ*(3077.3333293754454 - 1981.2368143459914*x - 33.5010460251046*
            x^4 + 5.093357271095153*x^5 - 4.065906210392902*x^6 + 
           117.14684014869889*(1 - x)^3*Log[1 - x] + (1 - x)^2*
            (-826.6666666666666 + 168.27566320645906*Log[1 - x]) + 
           (1 - x)*(-922.6666666666666 + 170.66666666666666*Log[1 - x]) + 
           (-1552. - 384.*Log[x])/x + x^2*(226.65773011617514 + 
             0.5566382460414129*Log[x]) - 298.6666666666667*Log[x] + 
           x^3*(261.7193548387097 + 5.827439886845827*Log[x]))) + 
       Lp*(599.5603732072213 + 882.3476968796434*x^4 + 2.69831223628692*x^5 + 
         15.03121387283237*x^6 + (1 - x)*(7600.603120609777 + 
           219.33031860368686*Log[1 - x] + 401.77777777777777*Log[1 - x]^2 - 
           94.81481481481481*Log[1 - x]^3) + (1 - x)^2*(3839.987619178068 + 
           3118.043726334562*Log[1 - x] + 60.0906590120799*Log[1 - x]^2 - 
           92.30995100158523*Log[1 - x]^3) + (1 - x)^3*
          (1810.1162561576355*Log[1 - x] - 859.5169880624426*Log[1 - x]^2 - 
           74.33953488372093*Log[1 - x]^3) - 10318.404143057627*Log[x] + 
         1979.2592592592594*Log[x]^2 - 211.7530864197531*Log[x]^3 + 
         (-10822.338807488664 - 4548.642696672771*Log[x] - 384.*Log[x]^2)/x + 
         x*(20069.065129031806 - 123.25925925925925*Log[x] - 
           131.55555555555554*Log[x]^2) + x^3*(2561.4140369967354 - 
           426.59583333333336*Log[x] + 6.9363434492968175*Log[x]^2 - 
           25.21783625730994*Log[x]^3) + x^2*(-13307.777955271566 - 
           176.27101967799643*Log[x] - 30.393887945670627*Log[x]^2 - 
           0.840057636887608*Log[x]^3) + LQ*(1556.8632952211742 - 
           4320.414844267727*x + 78.4946962391514*x^4 - 6.547290116896918*
            x^5 + 4.9852034525277436*x^6 + (1 - x)^2*(-878.8393258318073 - 
             658.1781756180733*Log[1 - x] - 109.94501216545012*
              Log[1 - x]^2) + (1 - x)*(-1401.505992498474 - 
             234.66666666666666*Log[1 - x] - 106.66666666666667*
              Log[1 - x]^2) + (1 - x)^3*(-439.04788732394366*Log[1 - x] + 
             21.668341708542712*Log[1 - x]^2) + 746.6666666666666*Log[x] - 
           149.33333333333334*Log[x]^2 + (467.48202250457837 + 384.*Log[x])/
            x + x^3*(-1090.6592885375494 - 7.868761552680222*Log[x] - 
             10.421336206896552*Log[x]^2) + x^2*(3309.796203796204 + 
             6.315742397137746*Log[x] + 0.5774681152574398*Log[x]^2))) + 
       Nf*(1890.2624164401109 + 1877.8572996706916*x^4 - 
         87.20094786729858*x^5 + 11.317403065825067*x^6 + 
         LQ*(-99.55555555555554 + 33.18518518518518*(1 - x) + 
           33.18518518518518*(1 - x)^2 + 33.18518518518518/x + 
           99.55555555555556*x - 33.18518518518518*x^2) + 
         (1 - x)*(-746.3979440828663 - 419.7728626231365*Log[1 - x] - 
           139.85185185185185*Log[1 - x]^2 - 27.65432098765432*
            Log[1 - x]^3) + (1 - x)^2*(-492.97810082593026 - 
           196.6446551167988*Log[1 - x] - 219.42764458193693*Log[1 - x]^2 - 
           26.699895045498316*Log[1 - x]^3) + (1 - x)^3*
          (361.63481046449544*Log[1 - x] - 223.3701015965167*Log[1 - x]^2 + 
           26.430505415162454*Log[1 - x]^3) + (-770.1592579722062 - 
           47.83112775723933*Log[x])/x - 245.3394923050543*Log[x] + 
         167.50617283950618*Log[x]^2 - 22.123456790123456*Log[x]^3 + 
         5.925925925925926*Log[x]^4 + x*(-1858.5422593016874 - 
           169.679012345679*Log[x] + 33.77777777777778*Log[x]^2 + 
           2.3703703703703702*Log[x]^3) + x^3*(-33441.575832305796 + 
           17440.516159695817*Log[x] - 6056.049381107492*Log[x]^2 + 
           647.7447573397244*Log[x]^3 - 125.43058491895701*Log[x]^4) + 
         x^2*(32378.04118008605 + 12536.029307282415*Log[x] + 
           2027.3296019900497*Log[x]^2 + 159.37433561123765*Log[x]^3 + 
           5.173507462686567*Log[x]^4) + Lp^2*(884.1481481481482 - 
           41.06470588235294*x^4 + 8.680188679245283*x^5 - 
           2.52271034996277*x^6 + LQ*(-160. + 53.333333333333336*(1 - x) + 
             53.333333333333336*(1 - x)^2 + 53.333333333333336/x + 160.*x - 
             53.333333333333336*x^2) + 34.24537607891492*(1 - x)^3*
            Log[1 - x] + (1 - x)^2*(-225.1851851851852 + 46.902211564082066*
              Log[1 - x]) + (1 - x)*(-246.5185185185185 + 47.407407407407405*
              Log[1 - x]) + (-437.7283950617284 - 104.29629629629629*Log[x])/
            x - 75.85185185185185*Log[x] + 14.222222222222221*Log[x]^2 + 
           x*(-563.5866519985332 + 14.222222222222221*Log[x]) + 
           x^2*(25.30593132154006 - 8.232334047109207*Log[x] - 
             0.7750410509031199*Log[x]^2) + x^3*(126.76819708846584 + 
             5.0980683506686475*Log[x] + 11.921216848673946*Log[x]^2)) + 
         Lp*(1335.5480934721884 + 73.68394160583942*x^4 - 11.70114006514658*
            x^5 + 2.0766341096919607*x^6 + (1 - x)^2*(-417.56319415652933 - 
             383.1245277916955*Log[1 - x] + 1.4976469934687202*
              Log[1 - x]^2) + (1 - x)*(-654.6002311935664 - 
             265.48148148148147*Log[1 - x] + 2.3703703703703702*
              Log[1 - x]^2) + (1 - x)^3*(-223.50819672131146*Log[1 - x] + 
             51.376294591484466*Log[1 - x]^2) + LQ*(-234.6666680178318 + 
             64./x + 325.4032599837001*x - 209.87520259319288*x^2 + 
             60.9844989185292*x^3 - 5.146651270207852*x^4 - 
             0.18414918414918416*x^5 - 0.5150837988826815*x^6 + 
             27.53391959798995*(1 - x)^3*Log[1 - x] + (1 - x)^2*
              (64. + 41.86857142857143*Log[1 - x]) + (1 - x)*
              (64. + 42.666666666666664*Log[1 - x])) + 
           (-132.81203125480488 - 15.012345679012345*Log[x])/x + 
           341.3333333333333*Log[x] - 80.5925925925926*Log[x]^2 + 
           18.962962962962962*Log[x]^3 + x*(-2412.214652608813 - 
             22.51851851851852*Log[x] + 14.222222222222221*Log[x]^2) + 
           x^3*(-266.7706725468578 - 204.22253000923362*Log[x] + 
             12.26508875739645*Log[x]^2 - 12.589414595028067*Log[x]^3) + 
           x^2*(1412.1898280802293 - 92.93804664723032*Log[x] - 
             10.19126133553174*Log[x]^2 - 0.4956268221574344*Log[x]^3))))


==> anc/lFF.m <==
lFF["gg"] = -4*as*CA*(-1 + z)*z + 
     as^2*(CA*Nf*TF*((16*Lp*(-1 + z)*z)/3 + (8*(-1 - 3*z - 16*z^2 + 17*z^3))/
          (9*z) - (16*z*H[0, z])/3) + CF*Nf*TF*
        ((-16*(-1 + z)*(1 + 10*z + 28*z^2))/(9*z) + 
         (16*(-2 + 6*z + 9*z^2)*H[0, z])/(3*z) + 
         Lp*((16*(-1 + z)*(-1 + 2*z + 2*z^2))/(3*z) - 16*z*H[0, z]) + 
         48*z*H[0, 0, z]) + CA^2*(4*Lp^2*(-1 + z)*z + 
         (4*(4 - 12*z - 67*z^2 + 12*z^3)*H[0, z])/(3*z) + 
         Lp*(8*Lh*(-1 + z)*z - (4*(-1 + z)*(-2 + 4*z + 45*z^2))/(3*z) + 
           32*z*H[0, z] - 16*(-1 + z)*z*H[1, z]) + 16*(-1 + z)*z*H[2, z] + 
         16*(-6 + z)*z*H[0, 0, z] + 32*(-1 + z)*z*H[1, 0, z] + 
         (4*(-1 - 15*z - 80*z^2 + 99*z^3 - 45*z^2*zeta[2] + 45*z^3*zeta[2]))/
          (9*z))) + 
     as^3*(CF*Nf^2*TF^2*(Lp^2*((-128*(-1 + z)*(-1 + 2*z + 2*z^2))/(9*z) + 
           (128*z*H[0, z])/3) - (128*(-1 + z)*(1 + 10*z + 28*z^2)*H[1, z])/
          (27*z) + (128*(-2 + 6*z + 9*z^2)*H[2, z])/(9*z) + 128*z*H[3, z] - 
         (256*z*(3 + z)*H[0, 0, z])/9 - (128*(-1 + z)*(-1 + 2*z + 2*z^2)*
           H[1, 0, z])/(9*z) + (128*z*H[2, 0, z])/3 + (512*z*H[0, 0, 0, z])/
          3 - (128*H[0, z]*(-4 + 27*z + 21*z^2 + 28*z^3 + 9*z^2*zeta[2]))/
          (27*z) + Lp*((256*(1 - 3*z - 2*z^2 + z^3)*H[0, z])/(9*z) + 
           (128*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, z])/(9*z) - 
           (128*z*H[2, z])/3 - (512*z*H[0, 0, z])/3 + 
           (128*(-1 + z - 8*z^2 + 8*z^3 + 3*z^2*zeta[2]))/(9*z)) - 
         (128*(11 + 39*z - 12*z^2 - 38*z^3 + 81*z^2*zeta[2] + 
            36*z^3*zeta[2] + 27*z^2*zeta[3]))/(81*z)) + 
       CF^2*Nf*TF*((-64*(-2 + 6*z + 12*z^2 + 3*z^3)*H[3, z])/(3*z) - 
         320*z*H[4, z] - (256*(-3 + z^2)*H[-2, 0, z])/3 + 
         (32*(1 + z)*(6 - 6*z + 186*z^2 - z^3 + z^4)*H[-1, 0, z])/(15*z^2) + 
         (32*(-1 + z)*(-17 + 88*z + 82*z^2)*H[1, 0, z])/(9*z) + 
         (32*(-1 + z)*(-5 + 28*z + 22*z^2)*H[1, 1, z])/(9*z) - 
         (32*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, 2, z])/z - 
         (64*(-4 + 12*z + 18*z^2 + z^3)*H[2, 0, z])/(3*z) - 
         (64*(-1 + 3*z + 6*z^2 + z^3)*H[2, 1, z])/(3*z) + 96*z*H[2, 2, z] - 
         320*z*H[3, 0, z] - 64*z*H[3, 1, z] + 256*z*H[-2, -1, 0, z] - 
         128*z*H[-2, 0, 0, z] + (128*(1 + z)*(-1 - 5*z + 2*z^2)*
           H[-1, -1, 0, z])/(3*z) - (64*(1 + z)*(-1 - 5*z + 2*z^2)*
           H[-1, 0, 0, z])/(3*z) - (8*(66 + 9*z + 16*z^2)*H[0, 0, 0, z])/3 - 
         (64*(-1 + z)*(2 + z)*(-1 + 4*z)*H[1, 0, 0, z])/(3*z) - 
         (32*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, 1, 0, z])/(3*z) - 
         (32*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, 1, 1, z])/(3*z) + 
         192*z*H[2, 0, 0, z] + 32*z*H[2, 1, 0, z] + 32*z*H[2, 1, 1, z] - 
         304*z*H[0, 0, 0, 0, z] + 128*z*H[-2, z]*zeta[2] + 
         (64*(1 + z)*(-1 - 5*z + 2*z^2)*H[-1, z]*zeta[2])/(3*z) - 
         (8*H[0, 0, z]*(285 - 90*z - 1640*z^2 + 12*z^3 - 360*z*zeta[2]))/45 + 
         (32*H[2, z]*(4 - 18*z + 18*z^2 + 22*z^3 - 99*z^2*zeta[2]))/(9*z) + 
         (8*(-1 + z)*H[1, z]*(20 - 253*z + 461*z^2 - 324*zeta[2] + 
            864*z*zeta[2] + 648*z^2*zeta[2]))/(27*z) + 
         Lp^2*((8*(-6 + 3*z + 8*z^2)*H[0, z])/3 + 
           (32*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, z])/(3*z) - 32*z*H[2, z] - 
           16*z*H[0, 0, z] + (8*(-7 + 7*z + 12*z*zeta[2]))/3) + 
         (8*H[0, z]*(324 - 2307*z - 1437*z^2 + 2269*z^3 + 4320*z^2*zeta[2] + 
            2520*z^3*zeta[2] - 3240*z^2*zeta[3]))/(135*z) + 
         Lp*((-32*(-1 + z)*(-7 + 38*z + 38*z^2)*H[1, z])/(9*z) + 
           (32*(-4 + 12*z + 15*z^2)*H[2, z])/(3*z) + 192*z*H[3, z] - 
           (32*(-3 + 2*z)*(3 + 2*z)*H[0, 0, z])/3 - 
           (64*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, 0, z])/(3*z) + 
           64*z*H[2, 0, z] + 128*z*H[0, 0, 0, z] - 
           (16*H[0, z]*(-39 + 120*z + 76*z^2 + 36*z*zeta[2]))/9 - 
           (16*(9 - 17*z + 26*z^2 - 18*z^3 + 90*z^2*zeta[2] + 
              48*z^3*zeta[2] + 36*z^2*zeta[3]))/(9*z)) + 
         (8*(-639 - 164*z - 46*z^2 + 849*z^3 + 360*z*zeta[2] + 
            4140*z^2*zeta[2] + 600*z^3*zeta[2] + 36*z^4*zeta[2] + 
            720*zeta[3] - 4320*z^2*zeta[3] - 2880*z^3*zeta[3] - 
            2160*z^2*zeta[4]))/(135*z)) + CA^2*Nf*TF*
        ((-448*Lh*(-1 + z)*z)/27 - (80*Lp^3*(-1 + z)*z)/9 + 
         Lp^2*(-16*Lh*(-1 + z)*z + (8*(7 - 15*z - 108*z^2 + 119*z^3))/(9*z) - 
           (176*z*H[0, z])/3 + 32*(-1 + z)*z*H[1, z]) + (160*z^2*H[3, z])/3 - 
         32*z*H[-3, 0, z] - (16*(-2 - 24*z + 20*z^2 + 49*z^3 - 34*z^4 - 
            23*z^5 + 18*z^6 + 4*z^7)*H[-2, 0, z])/(3*(-1 + z)^2*z*
           (1 + z)^2) - (8*(19 + z + 22*z^2 - 47*z^3 - 41*z^4 + 50*z^5)*
           H[1, 0, z])/(3*(-1 + z)*z*(1 + z)) + 
         (32*(-1 + z)*(1 + z)*(-1 + 3*z)*H[1, 2, z])/(3*z) + 
         (32*(1 + 2*z^2 - 7*z^4 + z^5 + 4*z^6 + z^7)*H[2, 0, z])/
          (3*(-1 + z)^2*z*(1 + z)^2) + (64*(-1 + z)*z*H[2, 1, z])/3 - 
         32*z*H[2, 2, z] - 32*z*H[3, 0, z] + 160*z*H[-2, -1, 0, z] - 
         80*z*H[-2, 0, 0, z] - 16*z*H[-1, -2, 0, z] + 
         (32*(1 + z)*(-1 - 4*z + 2*z^2)*H[-1, -1, 0, z])/z - 
         (16*(1 + z)*(-1 - 4*z + 2*z^2)*H[-1, 0, 0, z])/z + 
         16*z*H[-1, 2, 0, z] + (16*z*(70 - 5*z - 140*z^2 + 15*z^3 + 72*z^4)*
           H[0, 0, 0, z])/(3*(-1 + z)^2*(1 + z)^2) - 32*z*H[1, -2, 0, z] - 
         (8*(-1 + z)*(1 + 10*z + 12*z^2)*H[1, 0, 0, z])/(3*z) + 
         (8*(-1 + z)*(-3 + 6*z + 4*z^2)*H[1, 1, 0, z])/(3*z) + 
         16*z*H[1, 2, 0, z] + 24*z*H[2, 0, 0, z] - 24*z*H[2, 1, 0, z] + 
         32*z*H[-1, 0, 0, 0, z] + 48*z*H[1, 0, 0, 0, z] + 
         80*z*H[-2, z]*zeta[2] - (8*H[2, z]*(-4 - 198*z^2 + 84*z^3 + 
            81*z^2*zeta[2]))/(9*z) - (8*H[0, 0, z]*(40 - 315*z + 3410*z^2 + 
            705*z^3 - 3432*z^4 - 240*z^5 + 12*z^6 - 360*z^2*zeta[2] + 
            360*z^4*zeta[2]))/(45*(-1 + z)*z*(1 + z)) + 
         (8*H[-1, 0, z]*(-24 - 75*z - 476*z^2 - 200*z^3 + 700*z^4 + 281*z^5 - 
            170*z^6 + 4*z^7 - 45*z^3*zeta[2] + 45*z^5*zeta[2]))/
          (15*(-1 + z)*z^2*(1 + z)) + 
         Lp*((-32*(3 - 12*z + 38*z^2 + 13*z^3)*H[0, z])/(9*z) + 
           Lh*((-16*(-1 - 3*z - 26*z^2 + 27*z^3))/(9*z) + (32*z*H[0, z])/3) + 
           (32*(-1 - 3*z - 26*z^2 + 27*z^3)*H[1, z])/(9*z) - 
           (64*z*(-1 + 2*z)*H[2, z])/3 - (64*z*(-5 + 2*z)*H[0, 0, z])/3 - 
           (128*(-1 + z)*z*H[1, 0, z])/3 - (16*(-36 + 93*z + 754*z^2 - 
              772*z^3 - 63*z^2*zeta[2] + 27*z^3*zeta[2]))/(27*z)) + 
         (4*H[1, z]*(-313 + 984*z - 353*z^2 - 204*z^3 + 90*zeta[2] - 
            486*z*zeta[2] + 324*z^2*zeta[2] + 72*z^3*zeta[2] - 
            108*z^2*zeta[3]))/(27*z) + (8*H[-1, z]*(-2*zeta[2] - 
            10*z*zeta[2] - 4*z^2*zeta[2] + 4*z^3*zeta[2] + z^2*zeta[3]))/z - 
         (4*H[0, z]*(-2932 - 3946*z + 23319*z^2 + 20245*z^3 - 25879*z^4 - 
            17439*z^5 + 4352*z^6 + 720*zeta[2] + 720*z*zeta[2] + 
            900*z^2*zeta[2] - 2970*z^3*zeta[2] - 5490*z^4*zeta[2] + 
            2520*z^5*zeta[2] + 3600*z^6*zeta[2] - 7560*z^2*zeta[3] - 
            7560*z^3*zeta[3] + 7560*z^4*zeta[3] + 7560*z^5*zeta[3]))/
          (135*(-1 + z)*z*(1 + z)^2) + (2*(-40448 + 14862*z + 165374*z^2 - 
            107576*z^3 - 209404*z^4 + 170566*z^5 + 84478*z^6 - 77852*z^7 + 
            17820*zeta[2] + 1080*z*zeta[2] - 9540*z^2*zeta[2] - 
            22500*z^3*zeta[2] - 35568*z^4*zeta[2] + 43380*z^5*zeta[2] + 
            26856*z^6*zeta[2] - 21960*z^7*zeta[2] + 432*z^8*zeta[2] + 
            10800*zeta[3] - 27720*z^2*zeta[3] + 10980*z^3*zeta[3] + 
            23040*z^4*zeta[3] - 22500*z^5*zeta[3] - 9360*z^6*zeta[3] + 
            10440*z^7*zeta[3] + 38475*z^2*zeta[4] - 76950*z^4*zeta[4] + 
            38475*z^6*zeta[4]))/(405*(-1 + z)^2*z*(1 + z)^2)) + 
       CA^3*(-2*Lp^4*(-1 + z)*z + Lp^3*(-8*Lh*(-1 + z)*z + 
           (4*(-1 + z)*(-6 + 12*z + 157*z^2))/(9*z) - 32*z*H[0, z] + 
           16*(-1 + z)*z*H[1, z]) - (8*(12 - 36*z - 258*z^2 + 67*z^3)*
           H[3, z])/(3*z) - 256*(-4 + z)*z*H[4, z] + 64*(-5 + z)*z*
          H[-3, 0, z] + (8*(6 + 12*z - 182*z^2 - 5*z^3 + 346*z^4 - 23*z^5 - 
            168*z^6 + 22*z^7)*H[-2, 0, z])/(3*(-1 + z)^2*z*(1 + z)^2) - 
         (8*(-1 + z)*(-5 + 22*z + 31*z^2)*H[1, 1, z])/(9*z) - 
         (8*(-1 + z)*(-2 + 4*z + 33*z^2)*H[1, 2, z])/(3*z) - 
         224*(-1 + z)*z*H[1, 3, z] - (8*(26 - 72*z - 452*z^2 + 305*z^3 + 
            826*z^4 - 392*z^5 - 400*z^6 + 163*z^7)*H[2, 0, z])/
          (3*(-1 + z)^2*z*(1 + z)^2) - (16*(1 - 3*z - 23*z^2 + 17*z^3)*
           H[2, 1, z])/(3*z) - 32*z*(-8 + 7*z)*H[2, 2, z] - 
         256*(-5 + z)*z*H[3, 0, z] - 64*z*(-3 + 2*z)*H[3, 1, z] - 
         256*z*H[-2, 0, 0, z] + 32*z*H[-1, -2, 0, z] - 
         (16*(1 + z)*(-1 - 2*z + 11*z^2)*H[-1, -1, 0, z])/(3*z) - 
         (8*(1 + z)*(-7 - 14*z + 125*z^2)*H[-1, 0, 0, z])/(3*z) + 
         32*z^2*H[-1, 2, 0, z] - (8*(40 + 66*z - 1255*z^2 + 127*z^3 + 
            2390*z^4 - 447*z^5 - 1173*z^6 + 264*z^7)*H[0, 0, 0, z])/
          (3*(-1 + z)^2*z*(1 + z)^2) + 64*z^2*H[1, -2, 0, z] - 
         (4*(-1 + z)*(-29 + 58*z + 386*z^2)*H[1, 0, 0, z])/(3*z) - 
         (4*(-1 + z)*(-3 + 6*z + 22*z^2)*H[1, 1, 0, z])/(3*z) - 
         32*(-1 + z)*z*H[1, 1, 2, z] - 32*z*(-13 + 14*z)*H[1, 2, 0, z] - 
         32*(-1 + z)*z*H[1, 2, 1, z] - 16*z*(-43 + 16*z)*H[2, 0, 0, z] - 
         16*z*(-15 + 14*z)*H[2, 1, 0, z] + 64*z*(1 + z)*H[-1, -1, -1, 0, z] + 
         96*z*(1 + z)*H[-1, -1, 0, 0, z] - 16*z*(7 + 3*z)*H[-1, 0, 0, 0, z] - 
         64*z*(-49 + 3*z)*H[0, 0, 0, 0, z] - 16*z*(-31 + 37*z)*
          H[1, 0, 0, 0, z] - 224*(-1 + z)*z*H[1, 1, 0, 0, z] - 
         32*(-1 + z)*z*H[1, 1, 1, 0, z] + 32*z*(1 + z)*H[-1, -1, z]*zeta[2] - 
         (8*H[2, z]*(-12 + 36*z + 98*z^2 + 305*z^3 + 90*z^3*zeta[2]))/(9*z) - 
         (4*H[0, 0, z]*(-1220 - 240*z + 24825*z^2 + 4510*z^3 - 23647*z^4 - 
            4420*z^5 + 12*z^6 - 360*z^2*zeta[2] + 540*z^3*zeta[2] + 
            360*z^4*zeta[2] - 540*z^5*zeta[2]))/(45*(-1 + z)*z*(1 + z)) - 
         (4*H[1, 0, z]*(-25 + 285*z + 442*z^2 - 1007*z^3 - 417*z^4 + 
            710*z^5 + 360*z^2*zeta[2] - 360*z^3*zeta[2] - 360*z^4*zeta[2] + 
            360*z^5*zeta[2]))/(9*(-1 + z)*z*(1 + z)) + 
         (4*H[-1, 0, z]*(-24 - 45*z - 376*z^2 + 1240*z^3 + 1940*z^4 - 
            1209*z^5 - 1570*z^6 + 4*z^7 - 60*z^3*zeta[2] - 240*z^4*zeta[2] + 
            60*z^5*zeta[2] + 240*z^6*zeta[2]))/(15*(-1 + z)*z^2*(1 + z)) + 
         Lp^2*(-8*Lh^2*(-1 + z)*z - (4*(8 - 343*z^2 + 36*z^3)*H[0, z])/
            (3*z) - (8*(-1 + z)*(-4 + 8*z + 101*z^2)*H[1, z])/(3*z) + 
           Lh*((4*(-1 + z)*(-4 + 8*z + 101*z^2))/(3*z) - 64*z*H[0, z] + 
             32*(-1 + z)*z*H[1, z]) - 16*(-9 + z)*z*H[2, z] - 
           16*(-14 + z)*z*H[0, 0, z] - 64*(-1 + z)*z*H[1, 0, z] - 
           64*(-1 + z)*z*H[1, 1, z] - (4*(86 - 120*z - 1523*z^2 + 1560*z^3 + 
              225*z^2*zeta[2] + 63*z^3*zeta[2]))/(9*z)) - 
         (8*Lh*(-1 + z)*z*(-202 + 189*zeta[3]))/27 + 
         (4*H[1, z]*(-30 - 99*z - 1262*z^2 + 1340*z^3 + 27*zeta[2] - 
            81*z*zeta[2] - 756*z^2*zeta[2] + 810*z^3*zeta[2] + 
            1836*z^2*zeta[3] - 1620*z^3*zeta[3]))/(27*z) - 
         (8*H[-1, z]*(-zeta[2] - 3*z*zeta[2] + 9*z^2*zeta[2] + 
            11*z^3*zeta[2] + 12*z^2*zeta[3] + 6*z^3*zeta[3]))/(3*z) - 
         (4*H[0, z]*(3424 + 247*z + 68747*z^2 + 40570*z^3 - 106537*z^4 - 
            40307*z^5 + 34876*z^6 - 540*zeta[2] + 2160*z*zeta[2] - 
            6885*z^2*zeta[2] - 15210*z^3*zeta[2] + 4500*z^4*zeta[2] + 
            12915*z^5*zeta[2] + 3060*z^6*zeta[2] + 16200*z^2*zeta[3] + 
            15120*z^3*zeta[3] - 17280*z^4*zeta[3] - 15120*z^5*zeta[3] + 
            1080*z^6*zeta[3]))/(135*(-1 + z)*z*(1 + z)^2) + 
         Lp*((16*(6 - 18*z - 119*z^2 + 68*z^3)*H[2, z])/(3*z) + 
           64*(-10 + z)*z*H[3, z] + 128*z*H[-2, 0, z] + 
           (32*(1 + z)*(-1 - 2*z + 17*z^2)*H[-1, 0, z])/(3*z) + 
           (16*(8 + 18*z - 343*z^2 + 80*z^3)*H[0, 0, z])/(3*z) + 
           (32*(-1 + z)*(-3 + 6*z + 62*z^2)*H[1, 0, z])/(3*z) + 
           192*(-1 + z)*z*H[1, 2, z] + 64*(-7 + z)*z*H[2, 0, z] + 
           128*(-1 + z)*z*H[2, 1, z] - 64*z*(1 + z)*H[-1, -1, 0, z] + 
           32*z*(1 + z)*H[-1, 0, 0, z] - 1152*z*H[0, 0, 0, z] + 
           224*(-1 + z)*z*H[1, 0, 0, z] + 192*(-1 + z)*z*H[1, 1, 0, z] - 
           32*z*(1 + z)*H[-1, z]*zeta[2] + (16*H[1, z]*(-1 - 15*z - 13*z^2 + 
              32*z^3 - 27*z^2*zeta[2] + 27*z^3*zeta[2]))/(9*z) - 
           (8*H[0, z]*(-128 + 75*z + 2169*z^2 - 266*z^3 - 252*z^2*zeta[2] + 
              72*z^3*zeta[2]))/(9*z) + Lh*((-8*(4 - 12*z - 67*z^2 + 12*z^3)*H[
                0, z])/(3*z) - 32*(-1 + z)*z*H[2, z] - 32*(-6 + z)*z*
              H[0, 0, z] - 64*(-1 + z)*z*H[1, 0, z] - 
             (8*(-1 - 15*z - 13*z^2 + 32*z^3 - 63*z^2*zeta[2] + 
                63*z^3*zeta[2]))/(9*z)) + (4*(-227 + 702*z - 10469*z^2 + 
              10060*z^3 + 18*zeta[2] - 270*z*zeta[2] - 315*z^2*zeta[2] + 
              3843*z^3*zeta[2] + 540*z^2*zeta[3] - 756*z^3*zeta[3]))/
            (27*z)) + (2604 + 30494*z + 135218*z^2 - 229132*z^3 - 
           278248*z^4 + 366782*z^5 + 140426*z^6 - 168144*z^7 + 1140*zeta[2] + 
           10800*z*zeta[2] - 27750*z^2*zeta[2] - 930*z^3*zeta[2] + 
           52764*z^4*zeta[2] - 31080*z^5*zeta[2] - 26298*z^6*zeta[2] + 
           21210*z^7*zeta[2] + 144*z^8*zeta[2] - 5760*zeta[3] + 
           17280*z*zeta[3] + 33540*z^2*zeta[3] + 39720*z^3*zeta[3] - 
           49800*z^4*zeta[3] - 131100*z^5*zeta[3] + 23100*z^6*zeta[3] + 
           74460*z^7*zeta[3] + 151335*z^2*zeta[4] - 13635*z^3*zeta[4] - 
           302670*z^4*zeta[4] + 27270*z^5*zeta[4] + 151335*z^6*zeta[4] - 
           13635*z^7*zeta[4])/(135*(-1 + z)^2*z*(1 + z)^2)) + 
       CA*(Nf^2*TF^2*((-64*Lp^2*(-1 + z)*z)/9 + (8*z*(-35 - 29*z + 52*z^2)*
             H[0, z])/(27*(-1 + z)) + Lp*((-64*(-1 - 3*z - 16*z^2 + 17*z^3))/
              (27*z) + (128*z*H[0, z])/9) + (8*(-1 - 6*z - 57*z^2 + 52*z^3)*
             H[1, z])/(27*z) - (128*z*H[2, z])/9 - (128*z*H[0, 0, z])/9 - 
           (8*(-88 - 51*z - 293*z^2 + 312*z^3 - 144*z^2*zeta[2]))/(81*z)) + 
         CF*Nf*TF*(Lp^3*((-16*(-1 + z)*(-1 + 2*z + 2*z^2))/(3*z) + 
             16*z*H[0, z]) + (64*(1 - 3*z - 3*z^2 + 3*z^3)*H[3, z])/(3*z) - 
           192*z*H[4, z] + 192*z*H[-3, 0, z] + 
           (64*(-2 - 21*z + 15*z^2 + 4*z^3)*H[-2, 0, z])/(3*z) - 
           (32*(1 + z)*(6 + 4*z + 116*z^2 - 41*z^3 + z^4)*H[-1, 0, z])/
            (5*z^2) + (32*(-1 + z)*(23 - 4*z + 56*z^2)*H[1, 0, z])/(9*z) - 
           (16*(-1 + z)*(-5 + 34*z + 31*z^2)*H[1, 1, z])/(9*z) + 
           (32*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, 2, z])/z + 
           (64*(2 - 6*z - 7*z^2 + 3*z^3)*H[2, 0, z])/(3*z) + 
           (32*(-1 + 3*z + 9*z^2 + 2*z^3)*H[2, 1, z])/(3*z) - 
           96*z*H[2, 2, z] - 256*z*H[3, 0, z] + 32*z*H[3, 1, z] - 
           384*z*H[-2, -1, 0, z] + 320*z*H[-2, 0, 0, z] - 
           (64*(1 + z)*(-1 - 5*z + 2*z^2)*H[-1, -1, 0, z])/z + 
           (32*(1 + z)*(-7 - 23*z + 14*z^2)*H[-1, 0, 0, z])/(3*z) + 
           (16*(40 + 99*z - 370*z^2 + 32*z^3)*H[0, 0, 0, z])/(3*z) + 
           (32*(-1 + z)*(-11 + 31*z + 22*z^2)*H[1, 0, 0, z])/(3*z) + 
           (32*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, 1, 0, z])/(3*z) + 
           (32*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, 1, 1, z])/(3*z) - 
           448*z*H[2, 0, 0, z] - 32*z*H[2, 1, 0, z] - 32*z*H[2, 1, 1, z] - 
           2176*z*H[0, 0, 0, 0, z] - 192*z*H[-2, z]*zeta[2] - 
           (32*(1 + z)*(-1 - 5*z + 2*z^2)*H[-1, z]*zeta[2])/z + 
           (16*H[0, 0, z]*(590 + 375*z - 3750*z^2 - 1100*z^3 + 18*z^4 + 
              45*z^2*zeta[2]))/(45*z) + (16*H[2, z]*(-14 + 48*z - 126*z^2 + 
              81*z^3 + 252*z^2*zeta[2]))/(9*z) - (8*(-1 + z)*H[1, z]*
             (199 - 374*z + 469*z^2 - 396*zeta[2] + 1116*z*zeta[2] + 
              792*z^2*zeta[2]))/(27*z) + Lp^2*((-16*(-4 - 3*z + 37*z^2 + 
                4*z^3)*H[0, z])/(3*z) + Lh*((-32*(-1 + z)*(-1 + 2*z + 2*z^2))/
                (3*z) + 32*z*H[0, z]) + (32*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, 
                z])/(3*z) - 32*z*H[2, z] - 144*z*H[0, 0, z] + 
             (8*(29 - 36*z - 95*z^2 + 102*z^3 + 12*z^2*zeta[2]))/(3*z)) - 
           (8*H[0, z]*(2502 - 5901*z + 31809*z^2 - 13903*z^3 - 180*zeta[2] + 
              2700*z*zeta[2] + 2610*z^2*zeta[2] + 1440*z^3*zeta[2] - 
              3240*z^2*zeta[3]))/(135*z) + 
           Lp*((-32*(-1 + z)*(7 - 14*z + 22*z^2)*H[1, z])/(9*z) - 
             (32*(2 - 6*z - 5*z^2 + 4*z^3)*H[2, z])/(3*z) + 128*z*H[3, z] - 
             64*z*H[-2, 0, z] - (64*(1 + z)*(-1 - 2*z + 2*z^2)*H[-1, 0, z])/
              (3*z) + (32*(-8 - 27*z + 80*z^2)*H[0, 0, z])/(3*z) + 
             Lh*((32*(-1 + z)*(1 + 10*z + 28*z^2))/(9*z) - (32*(-2 + 6*z + 
                  9*z^2)*H[0, z])/(3*z) - 96*z*H[0, 0, z]) - 
             (128*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, 0, z])/(3*z) + 
             128*z*H[2, 0, z] + 832*z*H[0, 0, 0, z] + 
             (16*H[0, z]*(-130 + 36*z + 847*z^2 + 44*z^3 - 27*z^2*zeta[2]))/
              (9*z) - (8*(-229 + 654*z - 5529*z^2 + 5104*z^3 + 18*zeta[2] - 
                270*z*zeta[2] + 180*z^2*zeta[2] + 180*z^3*zeta[2] - 
                108*z^2*zeta[3]))/(27*z)) - (4*(-6534 + 19711*z + 7919*z^2 - 
              21366*z^3 + 3540*zeta[2] + 6300*z*zeta[2] + 15840*z^2*zeta[2] - 
              7980*z^3*zeta[2] + 216*z^4*zeta[2] + 360*zeta[3] + 
              8640*z*zeta[3] - 720*z^2*zeta[3] + 4320*z^3*zeta[3] + 
              17280*z^2*zeta[4]))/(135*z))))
 
lFF["qg"] = 4*as*TF*(-1 + z)*z + 
     as^2*(2*Nf*TF*((-16*(-1 + z)*z)/9 - (8*Lp*(-1 + z)*z)/3 + 
         (8*(-1 + z)*z*H[0, z])/3 + (8*(-1 + z)*z*H[1, z])/3) + 
       CA*TF*(-4*Lp^2*(-1 + z)*z - (8*(-3 - 26*z + 17*z^2)*H[0, z])/3 + 
         Lp*(-8*Lh*(-1 + z)*z + (4*(-1 + z)*(3 + 43*z))/3 - 
           16*z*(1 + z)*H[0, z]) - (40*(-1 + z)*z*H[1, z])/3 + 
         16*z*(3 + 2*z)*H[0, 0, z] + 16*(-1 + z)*z*H[1, 0, z] + 
         16*(-1 + z)*z*H[1, 1, z] - (4*(-1 + z)*z*(-50 + 81*zeta[2]))/9) + 
       CF*TF*(4*(-2 + z)*(1 + 2*z)*H[0, z] + 8*(-1 + z)*z*H[1, z] + 
         Lp*(-4*(-1 + z) + 8*z*(-1 + 2*z)*H[0, z] + 16*(-1 + z)*z*H[1, z]) - 
         16*(-1 + z)*z*H[2, z] - 24*z*(-1 + 2*z)*H[0, 0, z] - 
         48*(-1 + z)*z*H[1, 0, z] - 16*(-1 + z)*z*H[1, 1, z] + 
         4*(-1 + z)*(1 - 5*z + 4*z*zeta[2]))) + 
     as^3*(4*Nf^2*TF^2*((8*Lp^2*(-1 + z)*z)/3 - (32*(-1 + z)*z*H[0, z])/9 - 
         (32*(-1 + z)*z*H[1, z])/9 + Lp*((32*(-1 + z)*z)/9 - 
           (16*(-1 + z)*z*H[0, z])/3 - (16*(-1 + z)*z*H[1, z])/3) + 
         (16*(-1 + z)*z*H[2, z])/3 + (16*(-1 + z)*z*H[0, 0, z])/3 + 
         (16*(-1 + z)*z*H[1, 0, z])/3 + (16*(-1 + z)*z*H[1, 1, z])/3 - 
         (8*(-1 + z)*z*(-13 + 18*zeta[2]))/27) + 
       CF*Nf*TF^2*((32*(-2 - 12*z + 11*z^2)*H[2, z])/3 - 
         (64*z*(-8 + 11*z)*H[3, z])/3 + (128*(-3 + z)*z*H[-2, 0, z])/3 - 
         (64*(1 + z)*(-1 - 8*z + 17*z^2)*H[-1, 0, z])/(9*z) + 
         (8*(-32 - 21*z + 388*z^2 + 508*z^3)*H[0, 0, z])/(9*z) + 
         Lp^2*((-8*(-1 + z)*(-4 - 55*z + 68*z^2))/(9*z) - 
           (16*(3 - 8*z + 6*z^2)*H[0, z])/3 - (160*(-1 + z)*z*H[1, z])/3 + 
           32*z*H[0, 0, z]) + (32*(-1 + z)*(3 + 61*z)*H[1, 0, z])/9 + 
         (352*(-1 + z)*z*H[1, 1, z])/3 - (704*(-1 + z)*z*H[1, 2, z])/3 - 
         (64*z*(-11 + 12*z)*H[2, 0, z])/3 - (448*(-1 + z)*z*H[2, 1, z])/3 - 
         (16*(33 - 78*z + 34*z^2)*H[0, 0, 0, z])/3 - 224*(-1 + z)*z*
          H[1, 0, 0, z] - 256*(-1 + z)*z*H[1, 1, 0, z] - 
         (448*(-1 + z)*z*H[1, 1, 1, z])/3 + 608*z*H[0, 0, 0, 0, z] + 
         (16*(-1 + z)*H[1, z]*(18 - 263*z + 252*z*zeta[2]))/27 + 
         (4*H[0, z]*(-16 + 1947*z + 1750*z^2 - 4284*z^3 - 1728*z^2*zeta[2] + 
            1008*z^3*zeta[2]))/(27*z) + 
         Lp*((-16*(-8 - 51*z + 189*z^2 + 6*z^3)*H[0, z])/(9*z) - 
           (32*(-1 + z)*(1 + 9*z)*H[1, z])/3 + (64*z*(-6 + 7*z)*H[2, z])/3 + 
           (32*(9 - 16*z + 12*z^2)*H[0, 0, z])/3 + 
           (640*(-1 + z)*z*H[1, 0, z])/3 + (448*(-1 + z)*z*H[1, 1, z])/3 - 
           256*z*H[0, 0, 0, z] - (8*(-4 + 423*z + 189*z^2 - 608*z^3 - 
              432*z^2*zeta[2] + 504*z^3*zeta[2]))/(27*z)) - 
         (2*(448 - 13281*z + 27609*z^2 - 14776*z^3 - 288*zeta[2] - 
            3456*z^2*zeta[2] + 4752*z^3*zeta[2] + 9504*z^2*zeta[3] - 
            5184*z^3*zeta[3]))/(81*z)) + 
       CF^2*TF*(-56*(-1 - 2*z + 2*z^2)*H[3, z] + 272*z*(-1 + 2*z)*H[4, z] + 
         192*z*H[-3, 0, z] - 32*(6 - 3*z + 2*z^2)*H[-2, 0, z] - 
         16*(-1 + z)*(1 + 7*z)*H[1, 2, z] + 544*(-1 + z)*z*H[1, 3, z] - 
         8*(-15 - 26*z + 26*z^2)*H[2, 0, z] - 8*(-5 - 12*z + 12*z^2)*
          H[2, 1, z] + 32*z*(-11 + 12*z)*H[2, 2, z] + 16*z*(-27 + 50*z)*
          H[3, 0, z] + 16*z*(-15 + 22*z)*H[3, 1, z] - 128*z*H[-2, -1, 0, z] + 
         128*z*(2 + 3*z)*H[-2, 0, 0, z] - 192*z*(1 + z)*H[-1, -2, 0, z] + 
         64*(1 + z)*(3 + z)*H[-1, -1, 0, z] + 256*z*(1 + z)*H[-1, 0, 0, z] - 
         4*(-11 + 70*z + 116*z^2)*H[0, 0, 0, z] - 192*(-1 + z)*z*
          H[1, -2, 0, z] - 8*(-1 + z)*(-7 + 26*z)*H[1, 0, 0, z] - 
         208*(-1 + z)*z*H[1, 1, 0, z] - 96*(-1 + z)*z*H[1, 1, 1, z] + 
         384*(-1 + z)*z*H[1, 1, 2, z] + 800*(-1 + z)*z*H[1, 2, 0, z] + 
         352*(-1 + z)*z*H[1, 2, 1, z] + 16*z*(-25 + 26*z)*H[2, 0, 0, z] + 
         320*(-1 + z)*z*H[2, 1, 0, z] + 192*(-1 + z)*z*H[2, 1, 1, z] - 
         384*z*(1 + z)*H[-1, -1, 0, 0, z] + 352*z*(1 + z)*H[-1, 0, 0, 0, z] + 
         8*z*(-63 + 76*z)*H[0, 0, 0, 0, z] + 960*(-1 + z)*z*
          H[1, 0, 0, 0, z] + 416*(-1 + z)*z*H[1, 1, 0, 0, z] + 
         320*(-1 + z)*z*H[1, 1, 1, 0, z] + 192*(-1 + z)*z*H[1, 1, 1, 1, z] - 
         64*z*H[-2, z]*zeta[2] + 32*(1 + z)*(3 + z)*H[-1, z]*zeta[2] - 
         4*(-1 + z)*H[1, 1, z]*(7 - 45*z + 64*z*zeta[2]) - 
         4*(-1 + z)*H[1, 0, z]*(17 - 95*z + 152*z*zeta[2]) + 
         (2*H[0, 0, z]*(45 - 750*z + 790*z^2 + 16*z^3 + 1000*z*zeta[2] - 
            1040*z^2*zeta[2]))/5 - 4*H[2, z]*(1 + 80*z - 45*z^2 - 
           72*z*zeta[2] + 64*z^2*zeta[2]) - (16*(1 + z)*H[-1, 0, z]*
           (-3 + 3*z + 112*z^2 - 22*z^3 + 2*z^4 + 60*z^3*zeta[2]))/(5*z^2) + 
         Lp^2*(4*H[0, z] - 16*(-1 + z)*H[1, z] + 32*z*(-1 + 2*z)*H[2, z] + 
           8*z*(-1 + 4*z)*H[0, 0, z] + 32*(-1 + z)*z*H[1, 0, z] + 
           64*(-1 + z)*z*H[1, 1, z] - 2*(-1 + z - 16*z*zeta[2] + 
             32*z^2*zeta[2])) - 2*(-1 + z)*H[1, z]*(-57 + 11*z + 40*zeta[2] + 
           8*z*zeta[2] - 288*z*zeta[3]) - (H[0, z]*(48 - 509*z + 1226*z^2 + 
            78*z^3 + 280*z*zeta[2] - 720*z^2*zeta[2] + 240*z^3*zeta[2] + 
            1280*z^2*zeta[3] - 2880*z^3*zeta[3]))/(5*z) + 
         Lp*(16*(-3 - 3*z + 4*z^2)*H[2, z] - 160*z*(-1 + 2*z)*H[3, z] - 
           64*z*(1 + 2*z)*H[-2, 0, z] - 32*(1 + z)*(1 + 3*z)*H[-1, 0, z] + 
           8*(-3 + 12*z + 16*z^2)*H[0, 0, z] + 32*(-1 + z)*(2 + z)*
            H[1, 0, z] + 16*(-1 + z)*(1 + 4*z)*H[1, 1, z] - 
           320*(-1 + z)*z*H[1, 2, z] - 64*z*(-3 + 5*z)*H[2, 0, z] - 
           32*z*(-5 + 6*z)*H[2, 1, z] + 128*z*(1 + z)*H[-1, -1, 0, z] - 
           64*z*(1 + z)*H[-1, 0, 0, z] - 128*z*(-1 + 2*z)*H[0, 0, 0, z] - 
           320*(-1 + z)*z*H[1, 0, 0, z] - 320*(-1 + z)*z*H[1, 1, 0, z] - 
           192*(-1 + z)*z*H[1, 1, 1, z] + 64*z*(1 + z)*H[-1, z]*zeta[2] + 
           8*(-1 + z)*H[1, z]*(2 - 15*z + 32*z*zeta[2]) + 
           4*H[0, z]*(-3 + 43*z - 30*z^2 - 40*z*zeta[2] + 48*z^2*zeta[2]) - 
           2*(31 - 83*z + 52*z^2 - 8*zeta[2] + 24*z*zeta[2] + 
             32*z^2*zeta[2] - 16*z*zeta[3] + 160*z^2*zeta[3])) - 
         (-96 + 759*z + 3031*z^2 - 3694*z^3 + 280*z*zeta[2] + 
           160*z^2*zeta[2] + 1000*z^3*zeta[2] + 64*z^4*zeta[2] - 
           640*z*zeta[3] + 3040*z^2*zeta[3] + 3040*z^3*zeta[3] + 
           3000*z^2*zeta[4] - 720*z^3*zeta[4])/(10*z)) + 
       CA^2*TF*(2*Lp^4*(-1 + z)*z + Lp^3*(8*Lh*(-1 + z)*z - 
           (4*(-1 + z)*(9 + 151*z))/9 + 16*z*(1 + z)*H[0, z]) + 
         (8*(-15 - 180*z + z^2)*H[3, z])/3 - 32*z*(11 + 8*z)*H[4, z] - 
         16*z*(-11 + 4*z)*H[-3, 0, z] - (8*(-42 + 96*z + 25*z^2 - 93*z^3 + 
            26*z^4)*H[-2, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(-1 + z)*(3 + 103*z)*H[1, 2, z])/3 + 
         (8*(9 + 28*z - 4*z^2 - 28*z^3 + z^4)*H[2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-6 - 64*z + 63*z^2)*H[2, 1, z])/3 + 
         16*z*(5 + 2*z)*H[2, 2, z] - 16*z*(7 + 13*z)*H[3, 0, z] + 
         64*z*(2 + z)*H[3, 1, z] - 16*z*(-1 + 2*z)*H[-2, -1, 0, z] - 
         40*z*(-3 + 2*z)*H[-2, 0, 0, z] + 8*z*(3 + 4*z)*H[-1, -2, 0, z] + 
         (16*(1 + z)*(15 + 19*z)*H[-1, -1, 0, z])/3 + 
         (8*(1 + z)*(-27 + 43*z)*H[-1, 0, 0, z])/3 - 8*z*(3 + 4*z)*
          H[-1, 2, 0, z] + (8*(-33 + 716*z + 5*z^2 - 713*z^3 + 43*z^4)*
           H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 16*z*(-1 + 2*z)*
          H[1, -2, 0, z] - (4*(-1 + z)*(-33 + 160*z)*H[1, 0, 0, z])/3 - 
         (4*(-1 + z)*(9 + 250*z)*H[1, 1, 0, z])/3 - 
         (8*(-1 + z)*(3 + 103*z)*H[1, 1, 1, z])/3 + 64*(-1 + z)*z*
          H[1, 1, 2, z] + 8*z*(-1 + 2*z)*H[1, 2, 0, z] + 
         64*(-1 + z)*z*H[1, 2, 1, z] - 4*z*(-19 + 12*z)*H[2, 0, 0, z] + 
         4*z*(21 + 8*z)*H[2, 1, 0, z] + 32*z*(1 + z)*H[2, 1, 1, z] - 
         32*z*(1 + z)*H[-1, -1, -1, 0, z] - 16*z*(1 + z)*H[-1, -1, 0, 0, z] + 
         16*z*(2 + z)*H[-1, 0, 0, 0, z] - 16*z*(98 + 23*z)*H[0, 0, 0, 0, z] - 
         24*z*(-5 + 4*z)*H[1, 0, 0, 0, z] - 112*(-1 + z)*z*H[1, 1, 0, 0, z] + 
         64*(-1 + z)*z*H[1, 1, 1, 0, z] + 192*(-1 + z)*z*H[1, 1, 1, 1, z] - 
         8*z*(-1 + 2*z)*H[-2, z]*zeta[2] - 16*z*(1 + z)*H[-1, -1, z]*
          zeta[2] - (4*(-1 + z)*H[1, 1, z]*(-29 - 279*z + 180*z*zeta[2]))/3 - 
         (16*(-1 + z)*H[1, 0, z]*(1 - 59*z - 200*z^2 + 90*z^2*zeta[2]))/
          (9*z) - (4*H[2, z]*(126 + 248*z - 937*z^2 + 153*z*zeta[2] + 
            144*z^2*zeta[2]))/9 + (4*H[0, 0, z]*(160 - 195*z - 12890*z^2 - 
            110*z^3 + 24*z^4 - 1260*z^2*zeta[2] - 2700*z^3*zeta[2]))/(45*z) - 
         (4*H[-1, 0, z]*(-36 + 20*z + 1680*z^2 - 1890*z^3 - 3490*z^4 + 
            24*z^5 + 225*z^3*zeta[2] + 360*z^4*zeta[2]))/(45*z^2) + 
         Lp^2*(8*Lh^2*(-1 + z)*z - (56*z*(16 + 7*z)*H[0, z])/3 + 
           Lh*((-4*(-1 + z)*(6 + 97*z))/3 + 32*z*(1 + z)*H[0, z]) + 
           (8*(-1 + z)*(3 + 26*z)*H[1, z])/3 - 32*z*(1 + z)*H[2, z] - 
           16*z*(7 + 2*z)*H[0, 0, z] - 16*(-1 + z)*z*H[1, 0, z] - 
           16*(-1 + z)*z*H[1, 1, z] + (4*(4 - 30*z - 1236*z^2 + 1262*z^3 - 
              27*z^2*zeta[2] + 171*z^3*zeta[2]))/(9*z)) + 
         (8*Lh*(-1 + z)*z*(-202 + 189*zeta[3]))/27 + 
         (4*H[-1, z]*(30*zeta[2] + 68*z*zeta[2] + 38*z^2*zeta[2] + 
            3*z*zeta[3]))/3 + (4*H[1, z]*(13 + 1483*z - 1496*z^2 + 
            63*zeta[2] - 1071*z*zeta[2] + 1008*z^2*zeta[2] - 90*z*zeta[3] + 
            72*z^2*zeta[3]))/9 + (2*H[0, z]*(-56 + 5017*z - 7259*z^2 - 
            8588*z^3 + 3744*z^4 - 3240*z*zeta[2] + 2880*z^2*zeta[2] + 
            48330*z^3*zeta[2] + 43020*z^4*zeta[2] + 18360*z^2*zeta[3] + 
            16200*z^3*zeta[3] - 2160*z^4*zeta[3]))/(135*z*(1 + z)) + 
         Lp*((-8*(-1 + z)*(20 + 63*z)*H[1, z])/3 - 
           (32*(-3 - 23*z + 7*z^2)*H[2, z])/3 + 192*z*(1 + z)*H[3, z] + 
           64*(-1 + z)*z*H[-2, 0, z] - 16*(1 + z)*(-1 + 7*z)*H[-1, 0, z] + 
           (16*(-9 + 210*z + 76*z^2)*H[0, 0, z])/3 + 176*(-1 + z)*z*
            H[1, 0, z] + 16*(-1 + z)*(1 + 18*z)*H[1, 1, z] - 
           64*z*(1 + z)*H[2, 1, z] + 64*z*(9 + z)*H[0, 0, 0, z] + 
           (8*H[0, z]*(-8 + 33*z + 1533*z^2 - 887*z^3 + 18*z^2*zeta[2] + 
              90*z^3*zeta[2]))/(9*z) + Lh*((16*(-3 - 26*z + 17*z^2)*H[0, z])/
              3 + (80*(-1 + z)*z*H[1, z])/3 - 32*z*(3 + 2*z)*H[0, 0, z] - 
             32*(-1 + z)*z*H[1, 0, z] - 32*(-1 + z)*z*H[1, 1, z] + 
             8*(-1 + z)*z*(-13 + 11*zeta[2])) - 
           (4*(8 + 504*z - 924*z^2 + 412*z^3 - 243*z*zeta[2] - 
              3222*z^2*zeta[2] + 5481*z^3*zeta[2] + 1836*z^2*zeta[3] - 
              108*z^3*zeta[3]))/(27*z)) - (936 - 128109*z - 23152*z^2 + 
           277498*z^3 + 22216*z^4 - 149389*z^5 + 31320*z*zeta[2] + 
           366570*z^2*zeta[2] - 463230*z^3*zeta[2] - 367434*z^4*zeta[2] + 
           431910*z^5*zeta[2] + 864*z^6*zeta[2] + 295740*z^2*zeta[3] - 
           168840*z^3*zeta[3] - 290880*z^4*zeta[3] + 170460*z^5*zeta[3] - 
           222750*z^2*zeta[4] + 243405*z^3*zeta[4] + 222750*z^4*zeta[4] - 
           243405*z^5*zeta[4])/(405*(-1 + z)*z*(1 + z))) + 
       CA*(Nf*TF^2*((448*Lh*(-1 + z)*z)/27 + (128*Lp^3*(-1 + z)*z)/9 + 
           Lp^2*((80*Lh*(-1 + z)*z)/3 - (16*(-1 + z)*(2 + 33*z))/3 + 
             (32*z*(5 + 3*z)*H[0, z])/3 - (32*(-1 + z)*z*H[1, z])/3) - 
           (16*(-9 - 142*z + 137*z^2)*H[2, z])/9 + (128*z*(3 + z)*H[3, z])/
            3 - 64*(-1 + z)*z*H[-2, 0, z] + (16*(1 + z)*(-9 - z - 119*z^2 + 
              119*z^3 + 6*z^4)*H[-1, 0, z])/(45*z^2) - 
           (16*(-75 + 50*z + 1325*z^2 + 6*z^3)*H[0, 0, z])/45 - 
           (32*(-1 + z)*(-1 + 5*z + 98*z^2)*H[1, 0, z])/(9*z) - 
           (16*(-1 + z)*(1 + 43*z)*H[1, 1, z])/3 + 
           (256*(-1 + z)*z*H[1, 2, z])/3 + (64*z*(1 + 5*z)*H[2, 0, z])/3 + 
           (64*z*(-1 + 3*z)*H[2, 1, z])/3 + (64*z*(1 + z)*H[-1, -1, 0, z])/
            3 + (32*z*(1 + z)*H[-1, 0, 0, z])/3 - (64*z*H[0, 0, 0, z])/3 + 
           (32*(-1 + z)*z*H[1, 0, 0, z])/3 + (320*(-1 + z)*z*H[1, 1, 0, z])/
            3 + (448*(-1 + z)*z*H[1, 1, 1, z])/3 + 
           (32*z*(1 + z)*H[-1, z]*zeta[2])/3 - (8*(-1 + z)*H[1, z]*
             (-19 - 267*z + 216*z*zeta[2]))/9 - 
           (8*H[0, z]*(-14 + 612*z + 7682*z^2 - 5689*z^3 - 180*z^2*zeta[2] + 
              2340*z^3*zeta[2]))/(135*z) + 
           Lp*((16*(-15 - 132*z + 212*z^2)*H[0, z])/9 + 
             (32*(-1 + z)*(1 + 23*z)*H[1, z])/3 + Lh*(32*(-1 + z)*z - 
               (64*(-1 + z)*z*H[0, z])/3 - (64*(-1 + z)*z*H[1, z])/3) - 
             (128*z*(1 + z)*H[2, z])/3 - (128*z*(3 + 2*z)*H[0, 0, z])/3 - 
             64*(-1 + z)*z*H[1, 0, z] - 64*(-1 + z)*z*H[1, 1, z] + 
             (8*(4 + 99*z + 1068*z^2 - 1171*z^3 - 360*z^2*zeta[2] + 
                648*z^3*zeta[2]))/(27*z)) + (8*(488 + 1398*z + 6952*z^2 - 
              8838*z^3 - 360*zeta[2] - 540*z*zeta[2] - 20295*z^2*zeta[2] + 
              19755*z^3*zeta[2] + 108*z^4*zeta[2] + 4230*z^2*zeta[3] - 
              3150*z^3*zeta[3]))/(405*z)) + 
         CF*TF*(Lp^3*(4*(-1 + z) - 8*z*(-1 + 2*z)*H[0, z] - 
             16*(-1 + z)*z*H[1, z]) + (16*(-3 + 5*z)*(1 + 17*z)*H[3, z])/3 - 
           16*z*(9 + 2*z)*H[4, z] - 128*z*H[-3, 0, z] + 
           (8*(-38 + 2*z + 25*z^2 - z^3 + 16*z^4)*H[-2, 0, z])/
            ((-1 + z)*(1 + z)) + (8*(-1 + z)*(9 + 200*z)*H[1, 2, z])/3 - 
           320*(-1 + z)*z*H[1, 3, z] + (16*(18 + 175*z - 180*z^2 - 175*z^3 + 
              159*z^4)*H[2, 0, z])/(3*(-1 + z)*(1 + z)) + 
           (8*(-21 - 160*z + 145*z^2)*H[2, 1, z])/3 - 32*z*(-1 + 6*z)*
            H[2, 2, z] - 48*z*(9 + 7*z)*H[3, 0, z] - 32*z*(2 + 9*z)*
            H[3, 1, z] + 32*z*(3 + z)*H[-2, -1, 0, z] - 16*z*(11 + 19*z)*
            H[-2, 0, 0, z] + 16*z*(9 + 10*z)*H[-1, -2, 0, z] - 
           16*(1 + z)*(17 + 8*z)*H[-1, -1, 0, z] - 8*(1 + z)*(-9 + 10*z)*
            H[-1, 0, 0, z] + 16*z*H[-1, 2, 0, z] + 
           (4*(11 - 7*z - 315*z^2 + 5*z^3 + 294*z^4)*H[0, 0, 0, z])/
            ((-1 + z)*(1 + z)) + 32*z*(-6 + 5*z)*H[1, -2, 0, z] + 
           4*(-1 + z)*(-25 + 246*z)*H[1, 0, 0, z] + 4*(-1 + z)*(3 + 160*z)*
            H[1, 1, 0, z] + (8*(-1 + z)*(3 + 139*z)*H[1, 1, 1, z])/3 - 
           416*(-1 + z)*z*H[1, 1, 2, z] - 16*z*(-24 + 23*z)*H[1, 2, 0, z] - 
           384*(-1 + z)*z*H[1, 2, 1, z] - 8*z*(31 + 14*z)*H[2, 0, 0, z] - 
           8*z*(-1 + 16*z)*H[2, 1, 0, z] - 32*z*(-5 + 7*z)*H[2, 1, 1, z] - 
           32*z*(1 + z)*H[-1, -1, -1, 0, z] + 304*z*(1 + z)*
            H[-1, -1, 0, 0, z] - 32*z*(9 + 10*z)*H[-1, 0, 0, 0, z] - 
           16*z*(8 + 3*z)*H[0, 0, 0, 0, z] - 16*z*(-20 + 17*z)*
            H[1, 0, 0, 0, z] - 80*(-1 + z)*z*H[1, 1, 0, 0, z] - 
           352*(-1 + z)*z*H[1, 1, 1, 0, z] - 384*(-1 + z)*z*
            H[1, 1, 1, 1, z] + 16*z*(3 + z)*H[-2, z]*zeta[2] - 
           16*z*(1 + z)*H[-1, -1, z]*zeta[2] + (8*(-1 + z)*H[1, 1, z]*
             (-3 - 184*z + 186*z*zeta[2]))/3 + (4*(-1 + z)*H[1, 0, z]*
             (-165 - 1777*z + 2088*z*zeta[2]))/9 - 
           (2*H[0, 0, z]*(15 - 1580*z + 18670*z^2 + 168*z^3 + 
              5940*z*zeta[2] - 13680*z^2*zeta[2]))/45 + 
           (4*H[2, z]*(53 + 354*z - 320*z^2 - 174*z*zeta[2] + 
              300*z^2*zeta[2]))/3 + (8*H[-1, 0, z]*(-21 + 875*z^2 + 735*z^3 - 
              105*z^4 + 14*z^5 + 345*z^3*zeta[2] + 300*z^4*zeta[2]))/
            (15*z^2) + Lp^2*((4*(3 - 58*z + 146*z^2)*H[0, z])/3 + 
             (8*(-1 + z)*(3 + 73*z)*H[1, z])/3 + Lh*(8*(-1 + z) - 16*z*
                (-1 + 2*z)*H[0, z] - 32*(-1 + z)*z*H[1, z]) - 
             16*z*(3 + z)*H[2, z] + 8*z*(-5 + 2*z)*H[0, 0, z] + 
             48*(-1 + z)*z*H[1, 0, z] + 16*(-1 + z)*z*H[1, 1, z] + 
             (2*(49 - 109*z + 60*z^2 + 72*z*zeta[2] + 24*z^2*zeta[2]))/3) - 
           8*H[-1, z]*(17*zeta[2] + 25*z*zeta[2] + 8*z^2*zeta[2] - 
             3*z*zeta[3] - 2*z^2*zeta[3]) - (2*H[1, z]*(-1125 + 8078*z - 
              6953*z^2 + 1458*zeta[2] - 8406*z*zeta[2] + 6948*z^2*zeta[2] - 
              4752*z*zeta[3] + 4968*z^2*zeta[3]))/27 - 
           (H[0, z]*(-1512 + 38679*z + 76417*z^2 - 73336*z^3 - 109562*z^4 - 
              14040*z*zeta[2] - 41580*z^2*zeta[2] + 20880*z^3*zeta[2] + 
              50040*z^4*zeta[2] + 51840*z^2*zeta[3] + 120960*z^3*zeta[3] + 
              69120*z^4*zeta[3]))/(135*z*(1 + z)) + 
           Lp*((-16*(-3 - 66*z + 80*z^2)*H[2, z])/3 + 64*z*(2 + z)*H[3, z] + 
             32*z*(1 + 2*z)*H[-2, 0, z] + 16*(1 + z)*(1 + 3*z)*H[-1, 0, z] - 
             (8*(-9 - 86*z + 352*z^2)*H[0, 0, z])/3 - 
             (16*(-1 + z)*(12 + 161*z)*H[1, 0, z])/3 - 
             (32*(-1 + z)*(3 + 37*z)*H[1, 1, z])/3 + 128*(-1 + z)*z*
              H[1, 2, z] + 32*z*(5 + 8*z)*H[2, 0, z] + 32*z*(1 + 4*z)*
              H[2, 1, z] - 64*z*(1 + z)*H[-1, -1, 0, z] + 32*z*(1 + z)*
              H[-1, 0, 0, z] + 96*z*(1 + 2*z)*H[0, 0, 0, z] + 
             96*(-1 + z)*z*H[1, 0, 0, z] + 128*(-1 + z)*z*H[1, 1, 0, z] + 
             192*(-1 + z)*z*H[1, 1, 1, z] - 32*z*(1 + z)*H[-1, z]*zeta[2] - 
             (16*(-1 + z)*H[1, z]*(-10 - 60*z + 57*z*zeta[2]))/3 - 
             (4*H[0, z]*(37 + 105*z - 300*z^2 + 18*z*zeta[2] + 156*z^2*
                 zeta[2]))/3 + Lh*(-8*(-2 + z)*(1 + 2*z)*H[0, z] - 16*
                (-1 + z)*z*H[1, z] + 32*(-1 + z)*z*H[2, z] + 48*z*(-1 + 2*z)*
                H[0, 0, z] + 96*(-1 + z)*z*H[1, 0, z] + 32*(-1 + z)*z*
                H[1, 1, z] - 8*(-1 + z)*(1 - 5*z + 4*z*zeta[2])) + 
             (2*(259 + 153*z - 412*z^2 - 78*zeta[2] - 378*z*zeta[2] + 
                640*z^2*zeta[2] + 264*z*zeta[3] + 624*z^2*zeta[3]))/3) + 
           (3024 - 56161*z - 107303*z^2 + 213577*z^3 + 104279*z^4 - 
             157416*z^5 + 78480*z^2*zeta[2] - 153000*z^3*zeta[2] - 
             80496*z^4*zeta[2] + 153000*z^5*zeta[2] + 2016*z^6*zeta[2] + 
             17280*z*zeta[3] + 52560*z^2*zeta[3] - 160920*z^3*zeta[3] - 
             49320*z^4*zeta[3] + 144720*z^5*zeta[3] + 12420*z^2*zeta[4] + 
             154440*z^3*zeta[4] - 12420*z^4*zeta[4] - 154440*z^5*zeta[4])/
            (270*(-1 + z)*z*(1 + z)))))


==> anc/lFFN.m <==
lFFN["gg"] = as*(12.*z - 12.*z^2) + as^2*(-60. - 42.433684210526316*z^4 + 
       7.799469964664311*z^5 - 2.2113475177304966*z^6 + 
       Lp^2*(-36.*z + 36.*z^2) - 80.33889175729021*Log[1 - z] - 144.*Log[z] + 
       (-4. + 48.*Log[z])/z + z*(-696.4237115475055 + 96.6915679757333*
          Log[1 - z] - 804.*Log[z] - 432.*Log[z]^2) + 
       z^3*(-75.55263748597082 - 63.98621553884712*Log[1 - z] + 
         119.52525832376578*Log[z] - 0.8594646271510517*Log[z]^2) + 
       z^2*(884.8219121208218 + 47.633539320404026*Log[1 - z] - 
         146.86182669789227*Log[z] + 71.7015503875969*Log[z]^2) + 
       Lp*(72. - 24./z + Lh*(-72.*z + 72.*z^2) + 
         z^2*(-540. + 144.*Log[1 - z]) + z*(492. - 144.*Log[1 - z] + 
           288.*Log[z])) + Nf*(6.666666666666668 - 10.518518518518519*z^2 + 
         Lp*(-10.666666666666666 + 3.5555555555555554/z + 15.11111111111111*
            z^2 + z*(-8. - 10.666666666666666*Log[z])) + 
         (-0.14814814814814814 - 7.111111111111111*Log[z])/z + 
         21.333333333333332*Log[z] + z*(24.*Log[z] + 16.*Log[z]^2))) + 
     as^3*(11488.436577269844 - 39029.57780779838*z^4 + 
       1778.5418054473469*z^5 - 178.8244374033345*z^6 + 
       Lh*(201.51003757730643*z - 201.51003757730643*z^2) + 
       Lp^4*(54.*z - 54.*z^2) + 600.4565398331965*Log[1 - z] + 
       1.*(1 - z)*(5651.40920802533 + 331.0200751546131*Log[1 - z]) + 
       1.*(1 - z)^2*(-1374.3915365341654 - 5480.678401941963*Log[1 - z] - 
         569.9276960784314*Log[1 - z]^2) + 1.*(1 - z)^3*
        (-666.6056527590848*Log[1 - z] + 889.7895256916996*Log[1 - z]^2) + 
       Lp^3*(-216. + 72./z + Lh*(216.*z - 216.*z^2) + 
         z^2*(1884. - 432.*Log[1 - z]) + z*(-1740. + 432.*Log[1 - z] - 
           864.*Log[z])) + 49.05758439216902*Log[z] - 558.*Log[z]^2 - 
       792.*Log[z]^3 + (-661.7245851984569 + 2201.388483121566*Log[z] - 
         1464.*Log[z]^2 - 480.*Log[z]^3)/z + 
       z^2*(-1.0760846825986481*^6 - 235.06209465806128*Log[1 - z] - 
         414125.48092892254*Log[z] - 58504.40829144723*Log[z]^2 - 
         6757.504795117698*Log[z]^3 - 393.6415607985481*Log[z]^4) + 
       z*(43109.41968167947 - 477.1537624207641*Log[1 - z] + 
         69811.69152347771*Log[z] + 29550.388483121566*Log[z]^2 + 
         14100.*Log[z]^3 + 3528.*Log[z]^4) + 
       z^3*(1.0602959761049927*^6 + 315.7593172456289*Log[1 - z] - 
         580000.8065099566*Log[z] + 188014.0175912509*Log[z]^2 - 
         23493.53310980721*Log[z]^3 + 3639.8081818181818*Log[z]^4) + 
       Lp^2*(5688. + 188.45905263157897*z^4 - 30.429365479457267*z^5 + 
         9.1596016586228*z^6 + Lh^2*(216.*z - 216.*z^2) + 
         241.01667527187064*Log[1 - z] + 1.*(1 - z)^2*(-8670.776966243133 + 
           5828.072439633639*Log[1 - z] - 864.3267015706806*Log[1 - z]^2) + 
         1.*(1 - z)^3*(-261.16336996337*Log[1 - z] + 11.34240687679083*
            Log[1 - z]^2) + 1.*(1 - z)*(4134.776966243133 - 
           4104.*Log[1 - z] + 864.*Log[1 - z]^2) + 
         Lh*(-432. + 144./z + z^2*(3636. - 864.*Log[1 - z]) + 
           z*(-3348. + 864.*Log[1 - z] - 1728.*Log[z])) + 
         (-1032. - 288.*Log[z])/z + z^2*(-8318.059834024296 - 
           142.90061796121208*Log[1 - z] + 433.8982092712567*Log[z] - 
           215.650047582228*Log[z]^2) + z^3*(407.05140668666377 + 
           191.95864661654136*Log[1 - z] - 708.3665795689985*Log[z] + 
           27.057334916350868*Log[z]^2) + z*(3051.8191330542627 - 
           290.07470392719995*Log[1 - z] + 12348.*Log[z] + 3024.*Log[z]^2)) + 
       Nf^2*(-25.22861650888557 + 26.37037037037037*(1 - z) + 
         109.87115839243499*z^4 - 12.341454411221854*z^5 + 
         1.8488262910798121*z^6 + 1.*(1 - z)^2*(-21.289901512402203 - 
           5.884565499351492*Log[1 - z]) + 2.6666666666666665*Log[1 - z] - 
         11.079002079002079*(1 - z)^3*Log[1 - z] - 47.407407407407405*
          Log[z] + (0.7242798353909465 + 6.320987654320987*Log[z])/z + 
         z^3*(212.88349954669084 - 298.89845874886674*Log[z] + 
           24.33227091633466*Log[z]^2 - 18.177745664739884*Log[z]^3) + 
         z^2*(-235.9185242121445 - 132.40825688073394*Log[z] - 
           21.123870967741937*Log[z]^2 - 0.8118393234672304*Log[z]^3) + 
         z*(-45.61694686745243 - 36.95017339517477*Log[z] - 
           19.555555555555557*Log[z]^2 + 9.481481481481481*Log[z]^3) + 
         Lp^2*(21.333333333333332 + 5.333333333333333*(1 - z) - 
           12.444444444444445*(1 - z)^2 - 4.7407407407407405/z - 
           2.3703703703703702*z^2 + z*(-14.222222222222225 + 
             14.222222222222221*Log[z])) + 
         Lp*(16. + 23.11111111111111*(1 - z) + 2.6212896622313204*z^4 - 
           0.5788461538461539*z^5 + 0.1632420091324201*z^6 + 
           1.*(1 - z)^2*(-24.296296296296298 - 7.07608286252354*Log[1 - z]) - 
           1.4372623574144487*(1 - z)^3*Log[1 - z] - 28.444444444444443*
            Log[z] + (-2.962962962962963 + 9.481481481481481*Log[z])/z + 
           z*(-31.93397615722122 - 8.296296296296296*Log[z] - 
             28.444444444444443*Log[z]^2) + z^3*(-6.08359872611465 - 
             0.3333472558683485*Log[z] - 0.7890196078431373*Log[z]^2) + 
           z^2*(28.108184383819378 + 10.027401676337847*Log[z] + 
             0.05141657922350472*Log[z]^2))) + 
       Lp*(7684.694241056146 - 2501.951404707669*z^4 + 316.3195754716981*
          z^5 - 31.401114206128135*z^6 + 1.*(1 - z)*(12538.776966243133 - 
           5154.776966243133*Log[1 - z]) - 144.*Log[1 - z] + 
         1.*(1 - z)^3*(5026.440665154951*Log[1 - z] - 1179.5219298245613*
            Log[1 - z]^2) + 1.*(1 - z)^2*(-18952. + 534.4880245071038*
            Log[1 - z] + 1732.6400240384614*Log[1 - z]^2) - 1224.*Log[z] + 
         1296.*Log[z]^2 + (-789.5647471869277 + 3072.*Log[z] + 576.*Log[z]^2)/
          z + z*(-66407.2355992393 + 710.6115168784338*Log[1 - z] - 
           44987.43876370193*Log[z] - 24696.*Log[z]^2 - 5184.*Log[z]^3) + 
         z^2*(55761.61028152653 - 710.6115168784338*Log[1 - z] - 
           12087.388286334057*Log[z] + 3207.1362862010224*Log[z]^2 + 
           1.8225584594222835*Log[z]^3) + z^3*(6231.528767123287 + 
           1906.113783533765*Log[z] + 1713.4934402332362*Log[z]^2 + 
           60.82776540460282*Log[z]^3) + Lh*(360. + 254.6021052631579*z^4 - 
           46.79681978798587*z^5 + 13.26808510638298*z^6 + 
           482.0333505437413*Log[1 - z] + (24. - 288.*Log[z])/z + 
           864.*Log[z] + z^2*(-4411.542989603365 - 285.80123592242415*
              Log[1 - z] + 881.1709601873536*Log[z] - 430.20930232558135*
              Log[z]^2) + z^3*(453.3158249158249 + 383.9172932330827*
              Log[1 - z] - 717.1515499425947*Log[z] + 5.15678776290631*
              Log[z]^2) + z*(3281.153786163467 - 580.1494078543999*
              Log[1 - z] + 4824.*Log[z] + 2592.*Log[z]^2))) + 
       Nf*(-2175.868126631286 + 2961.388928828181*z^4 - 127.72274881516587*
          z^5 + 10.846640316205534*z^6 + Lh*(74.66666666666666*z - 
           74.66666666666666*z^2) - 76.*Log[1 - z] + 
         1.*(1 - z)*(-1421.466232779067 + 173.33333333333334*Log[1 - z]) + 
         1.*(1 - z)^3*(-16.143574297188756*Log[1 - z] - 22.38454861111111*
            Log[1 - z]^2 - 4.889084507042254*Log[1 - z]^3) + 
         1.*(1 - z)^2*(998.6995692129209 + 405.36727441874154*Log[1 - z] + 
           49.91034889524069*Log[1 - z]^2 - 3.0812490221059923*
            Log[1 - z]^3) + 111.84332083078979*Log[z] + 60.*Log[z]^2 + 
         149.92592592592592*Log[z]^3 + (77.28069308157595 - 
           485.21662504536357*Log[z] + 225.77777777777777*Log[z]^2 + 
           71.11111111111111*Log[z]^3)/z + z^3*(-55574.99287749288 + 
           29048.702188392006*Log[z] - 10056.166451612904*Log[z]^2 + 
           1087.2064421669106*Log[z]^3 - 210.18686296715742*Log[z]^4) + 
         z*(2481.0291786671614 - 1619.2996983679363*Log[z] - 
           434.9845470995567*Log[z]^2 - 381.3333333333333*Log[z]^3 - 
           192.59259259259258*Log[z]^4) + z^2*(52070.183397114 + 
           21674.154054054055*Log[z] + 2898.9884149552395*Log[z]^2 + 
           358.92459016393445*Log[z]^3 + 8.746043165467626*Log[z]^4) + 
         Lp^3*(32. - 10.666666666666666/z - 61.33333333333333*z^2 + 
           z*(40. + 32.*Log[z])) + Lp^2*(-557.7777777777778 + 
           17.038385826771652*z^4 - 3.762507188039103*z^5 + 
           1.0610756608933456*z^6 + 1.*(1 - z)^2*(640. - 189.9945391730748*
              Log[1 - z]) - 9.342210386151798*(1 - z)^3*Log[1 - z] + 
           1.*(1 - z)*(-320. + 144.*Log[1 - z]) + 17.77777777777777*Log[z] + 
           (182.66666666666669 + 42.666666666666664*Log[z])/z + 
           z*(57.61434627255983 - 651.5555555555555*Log[z] - 
             151.11111111111111*Log[z]^2) + z^3*(-39.543392504930964 - 
             2.166752180605439*Log[z] - 5.128623188405797*Log[z]^2) + 
           z^2*(354.7032022351171 - 20.155228758169933*Log[z] + 
             0.3342082239720035*Log[z]^2) + Lh*(64. - 21.333333333333332/z - 
             114.66666666666666*z^2 + z*(72. + 64.*Log[z]))) + 
         Lp*(-939.1036457919705 + 1278.5014925373134*z^4 - 
           143.28471899674872*z^5 + 21.69859514687101*z^6 + 
           1.*(1 - z)^2*(1860.9597655710159 - 135.61600309987406*
              Log[1 - z]) + 48.*Log[1 - z] - 190.73668639053255*(1 - z)^3*
            Log[1 - z] + 1.*(1 - z)*(-1274.6666666666667 + 368.*Log[1 - z]) + 
           320.*Log[z] - 245.33333333333334*Log[z]^2 + 
           (199.9355181017671 - 510.22222222222223*Log[z] - 85.33333333333333*
              Log[z]^2)/z + z^3*(2545.1751918158566 - 3559.5799404170803*
              Log[z] + 287.19479429051216*Log[z]^2 - 207.64127290260367*
              Log[z]^3) + z^2*(-6472.128983696211 - 1122.7953929539296*
              Log[z] - 302.733499377335*Log[z]^2 - 9.303340149965917*
              Log[z]^3) + z*(3405.2065497216768 + 2329.8411915574266*Log[z] + 
             1093.3333333333333*Log[z]^2 + 296.2962962962963*Log[z]^3) + 
           Lh*(-40.00000000000001 - 16.888888888888886*z^2 - 128.*Log[z] + 
             (0.8888888888888888 + 42.666666666666664*Log[z])/z + 
             z*(80. - 144.*Log[z] - 96.*Log[z]^2)))))
 
lFFN["qg"] = as*(-2.*z + 2.*z^2) + as^2*(-2.6666666666666643 + 
       0.5966754155730534*z^4 - 0.07243243243243243*z^5 + 
       0.02678354029705381*z^6 + Lp^2*(6.*z - 6.*z^2) + 
       6.267469162686314*Log[1 - z] + 0.30109355685683603*Log[1 - z]^2 + 
       Lp*(-3.3333333333333286 + Lh*(12.*z - 12.*z^2) + 
         z*(-82.66666666666669 + 10.666666666666666*Log[1 - z] - 
           29.333333333333332*Log[z]) + z^2*(86. - 10.666666666666666*
            Log[1 - z] - 13.333333333333334*Log[z])) + 
       6.666666666666667*Log[z] + z^3*(-3.9006060606060604 + 
         4.313216195569137*Log[1 - z] - 0.30813581037796284*Log[1 - z]^2 - 
         3.2448979591836733*Log[z] + 0.21819338422391857*Log[z]^2) + 
       z^2*(-54.1983834754444 + 12.307703438214709*Log[1 - z] + 
         7.584031844279428*Log[1 - z]^2 - 54.723387096774196*Log[z] + 
         7.995426829268292*Log[z]^2) + z*(60.214627960894305 - 
         22.88838879647016*Log[1 - z] - 7.576989590758302*Log[1 - z]^2 + 
         96.*Log[z] + 44.*Log[z]^2) + 
       Nf*(Lp*(2.6666666666666665*z - 2.6666666666666665*z^2) + 
         z*(1.7777777777777777 + 2.6666666666666665*Log[1 - z] - 
           2.6666666666666665*Log[z]) + z^2*(-1.7777777777777777 - 
           2.6666666666666665*Log[1 - z] + 2.6666666666666665*Log[z]))) + 
     as^3*(1175.5987366011254 + 458.18720672366373*z^4 - 
       1.1673334761121101*z^5 - 7.474077676319425*z^6 + 
       Lp^4*(-9.*z + 9.*z^2) + Lh*(-33.585006262884406*z + 
         33.585006262884406*z^2) - 30.92872061587034*Log[1 - z] - 
       1.485837146946939*Log[1 - z]^2 + 1.*(1 - z)*(747.9185879152947 - 
         52.121851796703595*Log[1 - z] - 251.54476174630742*Log[1 - z]^2 - 
         73.33333333333333*Log[1 - z]^3 - 11.11111111111111*Log[1 - z]^4) + 
       1.*(1 - z)^2*(-2552.259711117533 - 1814.2349135479462*Log[1 - z] + 
         38.42083229423969*Log[1 - z]^2 + 91.43331446896812*Log[1 - z]^3 + 
         10.696096946805161*Log[1 - z]^4) + 1.*(1 - z)^3*
        (-1157.0506666666668*Log[1 - z] + 736.5552959501557*Log[1 - z]^2 - 
         82.01461187214612*Log[1 - z]^3 + 18.86302454473476*Log[1 - z]^4) - 
       262.04063497345305*Log[z] - 31.666666666666668*Log[z]^2 + 
       57.851851851851855*Log[z]^3 + (-4. + 10.666666666666666*Log[z] + 
         32.*Log[z]^2)/z + z*(-944.7202727719467 + 112.94967139974312*
          Log[1 - z] + 37.390944905978195*Log[1 - z]^2 - 
         112.06050094385279*Log[z] - 3311.3532554984445*Log[z]^2 - 
         1464.148148148148*Log[z]^3 - 323.3333333333333*Log[z]^4) + 
       z^2*(7456.014593421283 - 60.73608201055326*Log[1 - z] - 
         37.42569703415104*Log[1 - z]^2 + 5606.858203399491*Log[z] - 
         922.8874328933526*Log[z]^2 + 445.76323676323676*Log[z]^3 - 
         50.01474201474201*Log[z]^4) + z^3*(-8132.43884382381 - 
         21.284868773319523*Log[1 - z] + 1.520589275119789*Log[1 - z]^2 + 
         3291.753451914712*Log[z] - 1439.8470610667603*Log[z]^2 + 
         36.1904296875*Log[z]^3 - 45.19571865443425*Log[z]^4) + 
       Lp^3*(9.999999999999986 + Lh*(-36.*z + 36.*z^2) + 
         z^2*(-302. + 32.*Log[1 - z] + 40.*Log[z]) + 
         z*(292.00000000000006 - 32.*Log[1 - z] + 88.*Log[z])) + 
       Nf^2*(3.5555555555555554 + Lp^2*(-2.6666666666666665*(1 - z) + 
           2.6666666666666665*(1 - z)^2) - 0.35223160434258144*z^4 + 
         0.04590818363273453*z^5 - 0.015303119482048263*z^6 + 
         1.*(1 - z)*(4.921129838005356 - 3.5555555555555554*Log[1 - z] - 
           2.6666666666666665*Log[1 - z]^2) + 1.*(1 - z)^3*
          (2.159455128205128*Log[1 - z] - 0.15037593984962405*Log[1 - z]^2) + 
         1.*(1 - z)^2*(-8.476685393560912 - 1.7370103916866506*Log[1 - z] + 
           2.669985250737463*Log[1 - z]^2) + z*(-10.244236776659232 + 
           3.5555555555555554*Log[z] - 2.6666666666666665*Log[z]^2) + 
         z^3*(0.6279234585400425 + 2.159465828750982*Log[z] - 
           0.1504*Log[z]^2) + z^2*(6.382387022016222 - 8.8480976717774*
            Log[z] + 2.6699875466998755*Log[z]^2) + 
         Lp*(5.333333333333333 + 1.*(1 - z)*(-3.5555555555555554 - 
             5.333333333333333*Log[1 - z]) + 1.*(1 - z)^2*
            (-1.7777777777777777 + 5.333333333333333*Log[1 - z]) + 
           z^2*(5.333333333333333 - 5.333333333333333*Log[z]) + 
           z*(-10.666666666666666 + 5.333333333333333*Log[z]))) + 
       Lp^2*(-116.66666666666666 + 8./z - 1.7399280148920482*z^4 + 
         0.49104233160571187*z^5 - 0.10770843226625143*z^6 + 
         Lh^2*(-36.*z + 36.*z^2) - 18.802407488058943*Log[1 - z] - 
         0.9032806705705081*Log[1 - z]^2 + 1.*(1 - z)*(-782.7663198763171 + 
           307.55555555555554*Log[1 - z] - 28.444444444444443*Log[1 - z]^2) + 
         1.*(1 - z)^3*(-13.948419301164725*Log[1 - z] - 0.6697195191757298*
            Log[1 - z]^2) + 1.*(1 - z)^2*(906.5440976540949 - 
           312.33030303030307*Log[1 - z] + 28.45289039039039*Log[1 - z]^2) + 
         11.555555555555557*Log[z] + z*(-1548.216272016749 + 
           68.66516638941047*Log[1 - z] + 22.730968772274906*Log[1 - z]^2 - 
           1498.6666666666667*Log[z] - 295.55555555555554*Log[z]^2) + 
         z^2*(1732.5316484282 - 36.92311031464413*Log[1 - z] - 
           22.752095532838283*Log[1 - z]^2 - 250.67671739047836*Log[z] - 
           41.74210264729676*Log[z]^2) + z^3*(-74.2921120154504 - 
           12.93964858670741*Log[1 - z] + 0.9244074311338886*Log[1 - z]^2 + 
           21.186534128138334*Log[z] - 1.5358274828725247*Log[z]^2) + 
         Lh*(19.99999999999997 + z^2*(-582. + 64.*Log[1 - z] + 80.*Log[z]) + 
           z*(562.0000000000001 - 64.*Log[1 - z] + 176.*Log[z]))) + 
       Lp*(1615.6965453508033 - 98.21522309711285*z^4 + 
         4.633728590250329*z^5 - 0.6633540372670808*z^6 + 
         1.*(1 - z)^2*(-951.4901436620057 + 1089.971715154905*Log[1 - z] + 
           110.32176308539944*Log[1 - z]^2 - 35.515822784810126*
            Log[1 - z]^3) + 1.*(1 - z)^3*(-204.07635694572218*Log[1 - z] + 
           55.842150170648466*Log[1 - z]^2 + 5.391152502910361*
            Log[1 - z]^3) + 1.*(1 - z)*(-591.183385090435 - 
           433.1681370706709*Log[1 - z] - 150.66666666666666*Log[1 - z]^2 + 
           35.55555555555556*Log[1 - z]^3) + (-5.333333333333333 - 
           32.*Log[z])/z + 22.666666666666668*Log[z] - 94.66666666666667*
          Log[z]^2 + z^3*(-452.2255358807083 + 232.21704180064307*Log[z] - 
           4.209121245828698*Log[z]^2 + 8.401781037192247*Log[z]^3) + 
         z^2*(-1715.876282598586 + 52.63789013914324*Log[1 - z] - 
           2122.6088796460513*Log[z] + 83.35409556313994*Log[z]^2 + 
           74.22320637732507*Log[z]^3) + z*(651.9834545861941 - 
           52.63789013914324*Log[1 - z] + 5957.087794763721*Log[z] + 
           2792.*Log[z]^2 + 482.962962962963*Log[z]^3) + 
         Lh*(15.999999999999986 - 3.58005249343832*z^4 + 0.4345945945945946*
            z^5 - 0.16070124178232287*z^6 - 37.604814976117886*Log[1 - z] - 
           1.8065613411410162*Log[1 - z]^2 - 40.*Log[z] + 
           z*(-211.7230205784381 + 137.33033277882095*Log[1 - z] + 
             45.46193754454981*Log[1 - z]^2 - 576.*Log[z] - 264.*Log[z]^2) + 
           z^2*(175.62555366573864 - 73.84622062928825*Log[1 - z] - 
             45.504191065676565*Log[1 - z]^2 + 328.3403225806452*Log[z] - 
             47.97256097560975*Log[z]^2) + z^3*(23.403636363636362 - 
             25.87929717341482*Log[1 - z] + 1.8488148622677771*Log[1 - z]^2 + 
             19.46938775510204*Log[z] - 1.3091603053435115*Log[z]^2))) + 
       Nf*(-67.88395779473205 + 646.5473411154345*z^4 - 
         29.85434173669468*z^5 + 2.8226018396846255*z^6 + 
         Lp^3*(-10.666666666666666*z + 10.666666666666666*z^2) + 
         Lh*(-12.444444444444443*z + 12.444444444444443*z^2) + 
         1.*(1 - z)^2*(227.80829629438406 + 77.2186080490513*Log[1 - z] - 
           60.349427753934194*Log[1 - z]^2 - 10.418387071831749*
            Log[1 - z]^3) + 1.*(1 - z)^3*(-96.47445255474453*Log[1 - z] + 
           6.993848857644991*Log[1 - z]^2 - 1.1616395978344933*
            Log[1 - z]^3) + 1.*(1 - z)*(-40.70109349364185 + 
           25.820098135818085*Log[1 - z] + 52.44444444444444*Log[1 - z]^2 + 
           10.37037037037037*Log[1 - z]^3) + 67.18518518518519*Log[z] + 
         6.888888888888889*Log[z]^2 - 9.777777777777779*Log[z]^3 + 
         (1.0685081146883828 - 2.567901234567901*Log[z] - 4.7407407407407405*
            Log[z]^2)/z + z^3*(-14579.348745046234 + 7675.485511531638*
            Log[z] - 2550.0516693163754*Log[z]^2 + 291.12033582089555*
            Log[z]^3 - 49.54066985645933*Log[z]^4) + 
         z^2*(14208.202664008411 + 13.15947253478581*Log[1 - z] + 
           5717.019170179785*Log[z] + 848.6567307692308*Log[z]^2 + 
           62.626639757820385*Log[z]^3 + 2.404564315352697*Log[z]^4) + 
         z*(-181.55407084882006 - 13.15947253478581*Log[1 - z] - 
           382.41811104613936*Log[z] + 50.81481481481482*Log[z]^2 + 
           20.444444444444443*Log[z]^3 + 8.444444444444445*Log[z]^4) + 
         Lp^2*(2.666666666666668 - 1.1851851851851851/z + 
           Lh*(-20.*z + 20.*z^2) + 1.*(1 - z)*(92.44444444444444 - 
             17.77777777777778*Log[1 - z]) + 1.*(1 - z)^2*
            (-102.22222222222223 + 17.77777777777778*Log[1 - z]) - 
           5.333333333333333*Log[z] + z^2*(-49.925925925925924 + 
             8.*Log[1 - z] + 13.333333333333332*Log[z]) + 
           z*(48.44444444444446 - 8.*Log[1 - z] + 54.22222222222222*Log[z] + 
             5.333333333333333*Log[z]^2)) + 
         Lp*(-198. - 4.364569961489089*z^4 + 0.5053956834532374*z^5 - 
           0.12892561983471074*z^6 + 1.*(1 - z)^3*(14.133525456292027*
              Log[1 - z] - 1.230728051391863*Log[1 - z]^2) + 
           1.*(1 - z)*(113.88036134972927 + 99.55555555555556*Log[1 - z] - 
             0.8888888888888888*Log[1 - z]^2) + 1.*(1 - z)^2*
            (64.34186087249294 - 141.00627110467923*Log[1 - z] + 
             0.9154623154623154*Log[1 - z]^2) + 10.222222222222221*Log[z] + 
           16.*Log[z]^2 + (1.2839506172839505 + 4.7407407407407405*Log[z])/
            z + z*(368.0584015072454 - 288.*Log[z] - 76.44444444444444*
              Log[z]^2 - 14.222222222222221*Log[z]^3) + 
           z^2*(-173.9773735785877 + 259.3958201393287*Log[z] - 
             10.213993453355155*Log[z]^2 + 0.02219626168224299*Log[z]^3) + 
           z^3*(6.6231203007518795 + 16.97605746209098*Log[z] - 
             1.3216412971542024*Log[z]^2 + 0.4536723163841808*Log[z]^3) + 
           Lh*(z^2*(24. + 16.*Log[1 - z] - 16.*Log[z]) + 
             z*(-24. - 16.*Log[1 - z] + 16.*Log[z])))))


==> anc/lFrag.m <==
lFrag["gg"] = -4*as*CA*(-1 + z)*z + 
     as^2*(CA*Nf*TF*((16*Lp*(-1 + z)*z)/3 + (8*(-1 - 3*z - 16*z^2 + 17*z^3))/
          (9*z) - (16*z*H[0, z])/3) + CF*Nf*TF*
        ((-16*(-1 + z)*(1 + 10*z + 28*z^2))/(9*z) + 
         (16*(-2 + 6*z + 9*z^2)*H[0, z])/(3*z) + 
         Lp*((16*(-1 + z)*(-1 + 2*z + 2*z^2))/(3*z) - 16*z*H[0, z]) + 
         48*z*H[0, 0, z]) + CA^2*((4*(4 - 12*z - 67*z^2 + 12*z^3)*H[0, z])/
          (3*z) + Lp*(8*LQ*(-1 + z)*z - (4*(-1 + z)*(-2 + 4*z + 45*z^2))/
            (3*z) + 32*z*H[0, z] - 16*(-1 + z)*z*H[1, z]) + 
         16*(-1 + z)*z*H[2, z] + 16*(-6 + z)*z*H[0, 0, z] + 
         32*(-1 + z)*z*H[1, 0, z] + (4*(-1 - 15*z - 80*z^2 + 99*z^3 - 
            36*z^2*zeta[2] + 36*z^3*zeta[2]))/(9*z))) + 
     as^3*(CF*Nf^2*TF^2*(Lp^2*((-128*(-1 + z)*(-1 + 2*z + 2*z^2))/(9*z) + 
           (128*z*H[0, z])/3) - (128*(-1 + z)*(1 + 10*z + 28*z^2)*H[1, z])/
          (27*z) + (128*(-2 + 6*z + 9*z^2)*H[2, z])/(9*z) + 128*z*H[3, z] - 
         (256*z*(3 + z)*H[0, 0, z])/9 - (128*(-1 + z)*(-1 + 2*z + 2*z^2)*
           H[1, 0, z])/(9*z) + (128*z*H[2, 0, z])/3 + (512*z*H[0, 0, 0, z])/
          3 - (128*H[0, z]*(-4 + 27*z + 21*z^2 + 28*z^3 + 9*z^2*zeta[2]))/
          (27*z) + Lp*((256*(1 - 3*z - 2*z^2 + z^3)*H[0, z])/(9*z) + 
           (128*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, z])/(9*z) - 
           (128*z*H[2, z])/3 - (512*z*H[0, 0, z])/3 + 
           (128*(-1 + z - 8*z^2 + 8*z^3 + 3*z^2*zeta[2]))/(9*z)) - 
         (128*(11 + 39*z - 12*z^2 - 38*z^3 + 81*z^2*zeta[2] + 
            36*z^3*zeta[2] + 27*z^2*zeta[3]))/(81*z)) + 
       CF^2*Nf*TF*((-64*(-2 + 6*z + 12*z^2 + 3*z^3)*H[3, z])/(3*z) - 
         320*z*H[4, z] - (256*(-3 + z^2)*H[-2, 0, z])/3 + 
         (32*(1 + z)*(6 - 6*z + 186*z^2 - z^3 + z^4)*H[-1, 0, z])/(15*z^2) + 
         (32*(-1 + z)*(-17 + 88*z + 82*z^2)*H[1, 0, z])/(9*z) + 
         (32*(-1 + z)*(-5 + 28*z + 22*z^2)*H[1, 1, z])/(9*z) - 
         (32*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, 2, z])/z - 
         (64*(-4 + 12*z + 18*z^2 + z^3)*H[2, 0, z])/(3*z) - 
         (64*(-1 + 3*z + 6*z^2 + z^3)*H[2, 1, z])/(3*z) + 96*z*H[2, 2, z] - 
         320*z*H[3, 0, z] - 64*z*H[3, 1, z] + 256*z*H[-2, -1, 0, z] - 
         128*z*H[-2, 0, 0, z] + (128*(1 + z)*(-1 - 5*z + 2*z^2)*
           H[-1, -1, 0, z])/(3*z) - (64*(1 + z)*(-1 - 5*z + 2*z^2)*
           H[-1, 0, 0, z])/(3*z) - (8*(66 + 9*z + 16*z^2)*H[0, 0, 0, z])/3 - 
         (64*(-1 + z)*(2 + z)*(-1 + 4*z)*H[1, 0, 0, z])/(3*z) - 
         (32*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, 1, 0, z])/(3*z) - 
         (32*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, 1, 1, z])/(3*z) + 
         192*z*H[2, 0, 0, z] + 32*z*H[2, 1, 0, z] + 32*z*H[2, 1, 1, z] - 
         304*z*H[0, 0, 0, 0, z] + 128*z*H[-2, z]*zeta[2] + 
         (64*(1 + z)*(-1 - 5*z + 2*z^2)*H[-1, z]*zeta[2])/(3*z) - 
         (8*H[0, 0, z]*(285 - 90*z - 1640*z^2 + 12*z^3 - 360*z*zeta[2]))/45 + 
         (32*H[2, z]*(4 - 18*z + 18*z^2 + 22*z^3 - 99*z^2*zeta[2]))/(9*z) + 
         (8*(-1 + z)*H[1, z]*(20 - 253*z + 461*z^2 - 324*zeta[2] + 
            864*z*zeta[2] + 648*z^2*zeta[2]))/(27*z) + 
         Lp^2*((8*(-6 + 3*z + 8*z^2)*H[0, z])/3 + 
           (32*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, z])/(3*z) - 32*z*H[2, z] - 
           16*z*H[0, 0, z] + (8*(-7 + 7*z + 12*z*zeta[2]))/3) + 
         (8*H[0, z]*(324 - 2307*z - 1437*z^2 + 2269*z^3 + 4320*z^2*zeta[2] + 
            2520*z^3*zeta[2] - 3240*z^2*zeta[3]))/(135*z) + 
         Lp*((-32*(-1 + z)*(-7 + 38*z + 38*z^2)*H[1, z])/(9*z) + 
           (32*(-4 + 12*z + 15*z^2)*H[2, z])/(3*z) + 192*z*H[3, z] - 
           (32*(-3 + 2*z)*(3 + 2*z)*H[0, 0, z])/3 - 
           (64*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, 0, z])/(3*z) + 
           64*z*H[2, 0, z] + 128*z*H[0, 0, 0, z] - 
           (16*H[0, z]*(-39 + 120*z + 76*z^2 + 36*z*zeta[2]))/9 - 
           (16*(9 - 17*z + 26*z^2 - 18*z^3 + 90*z^2*zeta[2] + 
              48*z^3*zeta[2] + 36*z^2*zeta[3]))/(9*z)) + 
         (8*(-639 - 164*z - 46*z^2 + 849*z^3 + 360*z*zeta[2] + 
            4140*z^2*zeta[2] + 600*z^3*zeta[2] + 36*z^4*zeta[2] + 
            720*zeta[3] - 4320*z^2*zeta[3] - 2880*z^3*zeta[3] - 
            2160*z^2*zeta[4]))/(135*z)) + CA^2*Nf*TF*
        ((-448*LQ*(-1 + z)*z)/27 + Lp^2*(-16*LQ*(-1 + z)*z + 
           (16*(-1 + z)*(-3 + 6*z + 73*z^2))/(9*z) - 64*z*H[0, z] + 
           32*(-1 + z)*z*H[1, z]) + (160*z^2*H[3, z])/3 - 32*z*H[-3, 0, z] - 
         (16*(-2 - 24*z + 20*z^2 + 49*z^3 - 34*z^4 - 23*z^5 + 18*z^6 + 4*z^7)*
           H[-2, 0, z])/(3*(-1 + z)^2*z*(1 + z)^2) - 
         (8*(19 + z + 22*z^2 - 47*z^3 - 41*z^4 + 50*z^5)*H[1, 0, z])/
          (3*(-1 + z)*z*(1 + z)) + (32*(-1 + z)*(1 + z)*(-1 + 3*z)*
           H[1, 2, z])/(3*z) + (32*(1 + 2*z^2 - 7*z^4 + z^5 + 4*z^6 + z^7)*
           H[2, 0, z])/(3*(-1 + z)^2*z*(1 + z)^2) + 
         (64*(-1 + z)*z*H[2, 1, z])/3 - 32*z*H[2, 2, z] - 32*z*H[3, 0, z] + 
         160*z*H[-2, -1, 0, z] - 80*z*H[-2, 0, 0, z] - 16*z*H[-1, -2, 0, z] + 
         (32*(1 + z)*(-1 - 4*z + 2*z^2)*H[-1, -1, 0, z])/z - 
         (16*(1 + z)*(-1 - 4*z + 2*z^2)*H[-1, 0, 0, z])/z + 
         16*z*H[-1, 2, 0, z] + (16*z*(70 - 5*z - 140*z^2 + 15*z^3 + 72*z^4)*
           H[0, 0, 0, z])/(3*(-1 + z)^2*(1 + z)^2) - 32*z*H[1, -2, 0, z] - 
         (8*(-1 + z)*(1 + 10*z + 12*z^2)*H[1, 0, 0, z])/(3*z) + 
         (8*(-1 + z)*(-3 + 6*z + 4*z^2)*H[1, 1, 0, z])/(3*z) + 
         16*z*H[1, 2, 0, z] + 24*z*H[2, 0, 0, z] - 24*z*H[2, 1, 0, z] + 
         32*z*H[-1, 0, 0, 0, z] + 48*z*H[1, 0, 0, 0, z] + 
         80*z*H[-2, z]*zeta[2] - (8*H[2, z]*(-4 - 198*z^2 + 84*z^3 + 
            81*z^2*zeta[2]))/(9*z) - (8*H[0, 0, z]*(40 - 315*z + 3410*z^2 + 
            705*z^3 - 3432*z^4 - 240*z^5 + 12*z^6 - 360*z^2*zeta[2] + 
            360*z^4*zeta[2]))/(45*(-1 + z)*z*(1 + z)) + 
         (8*H[-1, 0, z]*(-24 - 75*z - 476*z^2 - 200*z^3 + 700*z^4 + 281*z^5 - 
            170*z^6 + 4*z^7 - 45*z^3*zeta[2] + 45*z^5*zeta[2]))/
          (15*(-1 + z)*z^2*(1 + z)) + 
         Lp*((-32*(3 - 12*z + 38*z^2 + 13*z^3)*H[0, z])/(9*z) + 
           LQ*((-16*(-1 - 3*z - 26*z^2 + 27*z^3))/(9*z) + (32*z*H[0, z])/3) + 
           (32*(-1 - 3*z - 26*z^2 + 27*z^3)*H[1, z])/(9*z) - 
           (64*z*(-1 + 2*z)*H[2, z])/3 - (64*z*(-5 + 2*z)*H[0, 0, z])/3 - 
           (128*(-1 + z)*z*H[1, 0, z])/3 + (16*(36 - 93*z - 754*z^2 + 
              772*z^3 + 36*z^2*zeta[2]))/(27*z)) + 
         (4*H[1, z]*(-313 + 984*z - 353*z^2 - 204*z^3 + 90*zeta[2] - 
            486*z*zeta[2] + 324*z^2*zeta[2] + 72*z^3*zeta[2] - 
            108*z^2*zeta[3]))/(27*z) + (8*H[-1, z]*(-2*zeta[2] - 
            10*z*zeta[2] - 4*z^2*zeta[2] + 4*z^3*zeta[2] + z^2*zeta[3]))/z - 
         (4*H[0, z]*(-2932 - 3946*z + 23319*z^2 + 20245*z^3 - 25879*z^4 - 
            17439*z^5 + 4352*z^6 + 720*zeta[2] + 720*z*zeta[2] + 
            720*z^2*zeta[2] - 3150*z^3*zeta[2] - 5310*z^4*zeta[2] + 
            2700*z^5*zeta[2] + 3600*z^6*zeta[2] - 7560*z^2*zeta[3] - 
            7560*z^3*zeta[3] + 7560*z^4*zeta[3] + 7560*z^5*zeta[3]))/
          (135*(-1 + z)*z*(1 + z)^2) + (2*(-40448 + 14862*z + 168654*z^2 - 
            110856*z^3 - 215964*z^4 + 177126*z^5 + 87758*z^6 - 81132*z^7 + 
            17640*zeta[2] + 540*z*zeta[2] - 14760*z^2*zeta[2] - 
            15660*z^3*zeta[2] - 24588*z^4*zeta[2] + 31320*z^5*zeta[2] + 
            21276*z^6*zeta[2] - 16200*z^7*zeta[2] + 432*z^8*zeta[2] + 
            10800*zeta[3] - 30240*z^2*zeta[3] + 13500*z^3*zeta[3] + 
            28080*z^4*zeta[3] - 27540*z^5*zeta[3] - 11880*z^6*zeta[3] + 
            12960*z^7*zeta[3] + 38475*z^2*zeta[4] - 76950*z^4*zeta[4] + 
            38475*z^6*zeta[4]))/(405*(-1 + z)^2*z*(1 + z)^2)) + 
       CA^3*((-8*(12 - 36*z - 258*z^2 + 67*z^3)*H[3, z])/(3*z) - 
         256*(-4 + z)*z*H[4, z] + 64*(-5 + z)*z*H[-3, 0, z] + 
         (8*(6 + 12*z - 182*z^2 - 5*z^3 + 346*z^4 - 23*z^5 - 168*z^6 + 
            22*z^7)*H[-2, 0, z])/(3*(-1 + z)^2*z*(1 + z)^2) - 
         (8*(-1 + z)*(-5 + 22*z + 31*z^2)*H[1, 1, z])/(9*z) - 
         (8*(-1 + z)*(-2 + 4*z + 33*z^2)*H[1, 2, z])/(3*z) - 
         224*(-1 + z)*z*H[1, 3, z] - (8*(26 - 72*z - 452*z^2 + 305*z^3 + 
            826*z^4 - 392*z^5 - 400*z^6 + 163*z^7)*H[2, 0, z])/
          (3*(-1 + z)^2*z*(1 + z)^2) - (16*(1 - 3*z - 23*z^2 + 17*z^3)*
           H[2, 1, z])/(3*z) - 32*z*(-8 + 7*z)*H[2, 2, z] - 
         256*(-5 + z)*z*H[3, 0, z] - 64*z*(-3 + 2*z)*H[3, 1, z] - 
         256*z*H[-2, 0, 0, z] + 32*z*H[-1, -2, 0, z] - 
         (16*(1 + z)*(-1 - 2*z + 11*z^2)*H[-1, -1, 0, z])/(3*z) - 
         (8*(1 + z)*(-7 - 14*z + 125*z^2)*H[-1, 0, 0, z])/(3*z) + 
         32*z^2*H[-1, 2, 0, z] - (8*(40 + 66*z - 1255*z^2 + 127*z^3 + 
            2390*z^4 - 447*z^5 - 1173*z^6 + 264*z^7)*H[0, 0, 0, z])/
          (3*(-1 + z)^2*z*(1 + z)^2) + 64*z^2*H[1, -2, 0, z] - 
         (4*(-1 + z)*(-29 + 58*z + 386*z^2)*H[1, 0, 0, z])/(3*z) - 
         (4*(-1 + z)*(-3 + 6*z + 22*z^2)*H[1, 1, 0, z])/(3*z) - 
         32*(-1 + z)*z*H[1, 1, 2, z] - 32*z*(-13 + 14*z)*H[1, 2, 0, z] - 
         32*(-1 + z)*z*H[1, 2, 1, z] - 16*z*(-43 + 16*z)*H[2, 0, 0, z] - 
         16*z*(-15 + 14*z)*H[2, 1, 0, z] + 64*z*(1 + z)*H[-1, -1, -1, 0, z] + 
         96*z*(1 + z)*H[-1, -1, 0, 0, z] - 16*z*(7 + 3*z)*H[-1, 0, 0, 0, z] - 
         64*z*(-49 + 3*z)*H[0, 0, 0, 0, z] - 16*z*(-31 + 37*z)*
          H[1, 0, 0, 0, z] - 224*(-1 + z)*z*H[1, 1, 0, 0, z] - 
         32*(-1 + z)*z*H[1, 1, 1, 0, z] + 32*z*(1 + z)*H[-1, -1, z]*zeta[2] - 
         (8*H[2, z]*(-12 + 36*z + 98*z^2 + 305*z^3 + 18*z^2*zeta[2] + 
            72*z^3*zeta[2]))/(9*z) - (4*H[0, 0, z]*(-1220 - 240*z + 
            24825*z^2 + 4510*z^3 - 23647*z^4 - 4420*z^5 + 12*z^6 - 
            1440*z^2*zeta[2] + 720*z^3*zeta[2] + 1440*z^4*zeta[2] - 
            720*z^5*zeta[2]))/(45*(-1 + z)*z*(1 + z)) - 
         (4*H[1, 0, z]*(-25 + 285*z + 442*z^2 - 1007*z^3 - 417*z^4 + 
            710*z^5 + 288*z^2*zeta[2] - 288*z^3*zeta[2] - 288*z^4*zeta[2] + 
            288*z^5*zeta[2]))/(9*(-1 + z)*z*(1 + z)) + 
         (4*H[-1, 0, z]*(-24 - 45*z - 376*z^2 + 1240*z^3 + 1940*z^4 - 
            1209*z^5 - 1570*z^6 + 4*z^7 - 60*z^3*zeta[2] - 240*z^4*zeta[2] + 
            60*z^5*zeta[2] + 240*z^6*zeta[2]))/(15*(-1 + z)*z^2*(1 + z)) + 
         Lp^2*(-8*LQ^2*(-1 + z)*z - (16*(1 + 3*z - 69*z^2 + 6*z^3)*H[0, z])/
            (3*z) - (8*(-1 + z)*(-4 + 8*z + 101*z^2)*H[1, z])/(3*z) + 
           LQ*((4*(-1 + z)*(-4 + 8*z + 101*z^2))/(3*z) - 64*z*H[0, z] + 
             32*(-1 + z)*z*H[1, z]) + 128*z*H[2, z] + 128*z*H[0, 0, z] - 
           32*(-1 + z)*z*H[1, 0, z] - 64*(-1 + z)*z*H[1, 1, z] - 
           (4*(87 - 105*z - 1510*z^2 + 1528*z^3 + 288*z^2*zeta[2]))/(9*z)) - 
         (8*LQ*(-1 + z)*z*(-202 + 189*zeta[3]))/27 + 
         (4*H[1, z]*(-30 - 99*z - 1262*z^2 + 1340*z^3 + 27*zeta[2] - 
            81*z*zeta[2] - 756*z^2*zeta[2] + 810*z^3*zeta[2] + 
            1836*z^2*zeta[3] - 1620*z^3*zeta[3]))/(27*z) - 
         (8*H[-1, z]*(-zeta[2] - 3*z*zeta[2] + 9*z^2*zeta[2] + 
            11*z^3*zeta[2] + 12*z^2*zeta[3] + 6*z^3*zeta[3]))/(3*z) - 
         (4*H[0, z]*(3424 + 247*z + 68747*z^2 + 40570*z^3 - 106537*z^4 - 
            40307*z^5 + 34876*z^6 - 360*zeta[2] + 1800*z*zeta[2] - 
            10620*z^2*zeta[2] - 17325*z^3*zeta[2] + 8595*z^4*zeta[2] + 
            15390*z^5*zeta[2] + 2520*z^6*zeta[2] + 16200*z^2*zeta[3] + 
            15120*z^3*zeta[3] - 17280*z^4*zeta[3] - 15120*z^5*zeta[3] + 
            1080*z^6*zeta[3]))/(135*(-1 + z)*z*(1 + z)^2) + 
         Lp*((16*(6 - 18*z - 119*z^2 + 68*z^3)*H[2, z])/(3*z) + 
           64*(-10 + z)*z*H[3, z] + 128*z*H[-2, 0, z] + 
           (32*(1 + z)*(-1 - 2*z + 17*z^2)*H[-1, 0, z])/(3*z) + 
           (16*(8 + 18*z - 343*z^2 + 80*z^3)*H[0, 0, z])/(3*z) + 
           (32*(-1 + z)*(-3 + 6*z + 62*z^2)*H[1, 0, z])/(3*z) + 
           192*(-1 + z)*z*H[1, 2, z] + 64*(-7 + z)*z*H[2, 0, z] + 
           128*(-1 + z)*z*H[2, 1, z] - 64*z*(1 + z)*H[-1, -1, 0, z] + 
           32*z*(1 + z)*H[-1, 0, 0, z] - 1152*z*H[0, 0, 0, z] + 
           224*(-1 + z)*z*H[1, 0, 0, z] + 192*(-1 + z)*z*H[1, 1, 0, z] - 
           32*z*(1 + z)*H[-1, z]*zeta[2] + (16*H[1, z]*(-1 - 15*z - 13*z^2 + 
              32*z^3 - 18*z^2*zeta[2] + 18*z^3*zeta[2]))/(9*z) - 
           (8*H[0, z]*(-128 + 75*z + 2169*z^2 - 266*z^3 - 288*z^2*zeta[2] + 
              72*z^3*zeta[2]))/(9*z) + LQ*((-8*(4 - 12*z - 67*z^2 + 12*z^3)*H[
                0, z])/(3*z) - 32*(-1 + z)*z*H[2, z] - 32*(-6 + z)*z*
              H[0, 0, z] - 64*(-1 + z)*z*H[1, 0, z] - 
             (8*(-1 - 15*z - 13*z^2 + 32*z^3 - 54*z^2*zeta[2] + 
                54*z^3*zeta[2]))/(9*z)) + (4*(-227 + 702*z - 10469*z^2 + 
              10060*z^3 - 216*z*zeta[2] + 252*z^2*zeta[2] + 3240*z^3*zeta[
                2] + 540*z^2*zeta[3] - 756*z^3*zeta[3]))/(27*z)) + 
         (2*(3906 + 45741*z + 190687*z^2 - 331558*z^3 - 393092*z^4 + 
            525893*z^5 + 198499*z^6 - 240076*z^7 + 1620*zeta[2] + 
            14850*z*zeta[2] - 39600*z^2*zeta[2] + 1170*z^3*zeta[2] + 
            75366*z^4*zeta[2] - 47700*z^5*zeta[2] - 37602*z^6*zeta[2] + 
            31680*z^7*zeta[2] + 216*z^8*zeta[2] - 8640*zeta[3] + 
            25920*z*zeta[3] + 57240*z^2*zeta[3] + 52650*z^3*zeta[3] - 
            88560*z^4*zeta[3] - 182790*z^5*zeta[3] + 41580*z^6*zeta[3] + 
            104760*z^7*zeta[3] + 213840*z^2*zeta[4] - 7290*z^3*zeta[4] - 
            427680*z^4*zeta[4] + 14580*z^5*zeta[4] + 213840*z^6*zeta[4] - 
            7290*z^7*zeta[4]))/(405*(-1 + z)^2*z*(1 + z)^2)) + 
       CA*(Nf^2*TF^2*((-64*Lp^2*(-1 + z)*z)/9 + (8*z*(-35 - 29*z + 52*z^2)*
             H[0, z])/(27*(-1 + z)) + Lp*((-64*(-1 - 3*z - 16*z^2 + 17*z^3))/
              (27*z) + (128*z*H[0, z])/9) + (8*(-1 - 6*z - 57*z^2 + 52*z^3)*
             H[1, z])/(27*z) - (128*z*H[2, z])/9 - (128*z*H[0, 0, z])/9 - 
           (8*(-88 - 51*z - 293*z^2 + 312*z^3 - 144*z^2*zeta[2]))/(81*z)) + 
         CF*Nf*TF*((64*(1 - 3*z - 3*z^2 + 3*z^3)*H[3, z])/(3*z) - 
           192*z*H[4, z] + 192*z*H[-3, 0, z] + 
           (64*(-2 - 21*z + 15*z^2 + 4*z^3)*H[-2, 0, z])/(3*z) - 
           (32*(1 + z)*(6 + 4*z + 116*z^2 - 41*z^3 + z^4)*H[-1, 0, z])/
            (5*z^2) + (32*(-1 + z)*(23 - 4*z + 56*z^2)*H[1, 0, z])/(9*z) - 
           (16*(-1 + z)*(-5 + 34*z + 31*z^2)*H[1, 1, z])/(9*z) + 
           (32*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, 2, z])/z + 
           (64*(2 - 6*z - 7*z^2 + 3*z^3)*H[2, 0, z])/(3*z) + 
           (32*(-1 + 3*z + 9*z^2 + 2*z^3)*H[2, 1, z])/(3*z) - 
           96*z*H[2, 2, z] - 256*z*H[3, 0, z] + 32*z*H[3, 1, z] - 
           384*z*H[-2, -1, 0, z] + 320*z*H[-2, 0, 0, z] - 
           (64*(1 + z)*(-1 - 5*z + 2*z^2)*H[-1, -1, 0, z])/z + 
           (32*(1 + z)*(-7 - 23*z + 14*z^2)*H[-1, 0, 0, z])/(3*z) + 
           (16*(40 + 99*z - 370*z^2 + 32*z^3)*H[0, 0, 0, z])/(3*z) + 
           (32*(-1 + z)*(-11 + 31*z + 22*z^2)*H[1, 0, 0, z])/(3*z) + 
           (32*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, 1, 0, z])/(3*z) + 
           (32*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, 1, 1, z])/(3*z) - 
           448*z*H[2, 0, 0, z] - 32*z*H[2, 1, 0, z] - 32*z*H[2, 1, 1, z] - 
           2176*z*H[0, 0, 0, 0, z] - 192*z*H[-2, z]*zeta[2] - 
           (32*(1 + z)*(-1 - 5*z + 2*z^2)*H[-1, z]*zeta[2])/z + 
           (16*H[0, 0, z]*(590 + 375*z - 3750*z^2 - 1100*z^3 + 18*z^4 + 
              180*z^2*zeta[2]))/(45*z) + (16*H[2, z]*(-14 + 48*z - 126*z^2 + 
              81*z^3 + 252*z^2*zeta[2]))/(9*z) - (8*(-1 + z)*H[1, z]*
             (199 - 374*z + 469*z^2 - 396*zeta[2] + 1116*z*zeta[2] + 
              792*z^2*zeta[2]))/(27*z) + Lp^2*((-16*(-2 - 9*z + 28*z^2 + 
                4*z^3)*H[0, z])/(3*z) + LQ*((-32*(-1 + z)*(-1 + 2*z + 2*z^2))/
                (3*z) + 32*z*H[0, z]) + (32*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, 
                z])/(3*z) - 32*z*H[2, z] - 96*z*H[0, 0, z] + 
             (8*(89 - 90*z - 249*z^2 + 250*z^3 + 36*z^2*zeta[2]))/(9*z)) - 
           (8*H[0, z]*(2502 - 5901*z + 31809*z^2 - 13903*z^3 + 
              2160*z*zeta[2] + 1800*z^2*zeta[2] + 1440*z^3*zeta[2] - 
              3240*z^2*zeta[3]))/(135*z) + 
           Lp*((-32*(-1 + z)*(7 - 14*z + 22*z^2)*H[1, z])/(9*z) - 
             (32*(2 - 6*z - 5*z^2 + 4*z^3)*H[2, z])/(3*z) + 128*z*H[3, z] - 
             64*z*H[-2, 0, z] - (64*(1 + z)*(-1 - 2*z + 2*z^2)*H[-1, 0, z])/
              (3*z) + (32*(-8 - 27*z + 80*z^2)*H[0, 0, z])/(3*z) + 
             LQ*((32*(-1 + z)*(1 + 10*z + 28*z^2))/(9*z) - (32*(-2 + 6*z + 
                  9*z^2)*H[0, z])/(3*z) - 96*z*H[0, 0, z]) - 
             (128*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, 0, z])/(3*z) + 
             128*z*H[2, 0, z] + 832*z*H[0, 0, 0, z] + 
             (16*H[0, z]*(-130 + 36*z + 847*z^2 + 44*z^3 - 36*z^2*zeta[2]))/
              (9*z) - (8*(-229 + 654*z - 5529*z^2 + 5104*z^3 - 
                216*z*zeta[2] + 180*z^2*zeta[2] + 144*z^3*zeta[2] - 
                108*z^2*zeta[3]))/(27*z)) - (4*(-6534 + 19711*z + 7919*z^2 - 
              21366*z^3 + 3480*zeta[2] + 5760*z*zeta[2] + 14760*z^2*zeta[2] - 
              6300*z^3*zeta[2] + 216*z^4*zeta[2] + 360*zeta[3] + 
              8640*z*zeta[3] - 720*z^2*zeta[3] + 4320*z^3*zeta[3] + 
              17280*z^2*zeta[4]))/(135*z))))
 
lFrag["qg"] = 4*as*TF*(-1 + z)*z + 
     as^2*(2*Nf*TF*((-16*(-1 + z)*z)/9 - (8*Lp*(-1 + z)*z)/3 + 
         (8*(-1 + z)*z*H[0, z])/3 + (8*(-1 + z)*z*H[1, z])/3) + 
       CA*TF*((-8*(-3 - 26*z + 17*z^2)*H[0, z])/3 + 
         Lp*(-8*LQ*(-1 + z)*z + (4*(-1 + z)*(3 + 43*z))/3 - 
           16*z*(1 + z)*H[0, z]) - (40*(-1 + z)*z*H[1, z])/3 + 
         16*z*(3 + 2*z)*H[0, 0, z] + 16*(-1 + z)*z*H[1, 0, z] + 
         16*(-1 + z)*z*H[1, 1, z] - (8*(-1 + z)*z*(-25 + 36*zeta[2]))/9) + 
       CF*TF*(4*(-2 + z)*(1 + 2*z)*H[0, z] + 8*(-1 + z)*z*H[1, z] + 
         Lp*(-4*(-1 + z) + 8*z*(-1 + 2*z)*H[0, z] + 16*(-1 + z)*z*H[1, z]) - 
         16*(-1 + z)*z*H[2, z] - 24*z*(-1 + 2*z)*H[0, 0, z] - 
         48*(-1 + z)*z*H[1, 0, z] - 16*(-1 + z)*z*H[1, 1, z] + 
         4*(-1 + z)*(1 - 5*z + 4*z*zeta[2]))) + 
     as^3*(4*Nf^2*TF^2*((8*Lp^2*(-1 + z)*z)/3 - (32*(-1 + z)*z*H[0, z])/9 - 
         (32*(-1 + z)*z*H[1, z])/9 + Lp*((32*(-1 + z)*z)/9 - 
           (16*(-1 + z)*z*H[0, z])/3 - (16*(-1 + z)*z*H[1, z])/3) + 
         (16*(-1 + z)*z*H[2, z])/3 + (16*(-1 + z)*z*H[0, 0, z])/3 + 
         (16*(-1 + z)*z*H[1, 0, z])/3 + (16*(-1 + z)*z*H[1, 1, z])/3 - 
         (8*(-1 + z)*z*(-13 + 18*zeta[2]))/27) + 
       CF*Nf*TF^2*((32*(-2 - 12*z + 11*z^2)*H[2, z])/3 - 
         (64*z*(-8 + 11*z)*H[3, z])/3 + (128*(-3 + z)*z*H[-2, 0, z])/3 - 
         (64*(1 + z)*(-1 - 8*z + 17*z^2)*H[-1, 0, z])/(9*z) + 
         (8*(-32 - 21*z + 388*z^2 + 508*z^3)*H[0, 0, z])/(9*z) + 
         Lp^2*((-8*(-1 + z)*(-4 - 55*z + 68*z^2))/(9*z) - 
           (16*(3 - 8*z + 6*z^2)*H[0, z])/3 - (160*(-1 + z)*z*H[1, z])/3 + 
           32*z*H[0, 0, z]) + (32*(-1 + z)*(3 + 61*z)*H[1, 0, z])/9 + 
         (352*(-1 + z)*z*H[1, 1, z])/3 - (704*(-1 + z)*z*H[1, 2, z])/3 - 
         (64*z*(-11 + 12*z)*H[2, 0, z])/3 - (448*(-1 + z)*z*H[2, 1, z])/3 - 
         (16*(33 - 78*z + 34*z^2)*H[0, 0, 0, z])/3 - 224*(-1 + z)*z*
          H[1, 0, 0, z] - 256*(-1 + z)*z*H[1, 1, 0, z] - 
         (448*(-1 + z)*z*H[1, 1, 1, z])/3 + 608*z*H[0, 0, 0, 0, z] + 
         (16*(-1 + z)*H[1, z]*(18 - 263*z + 252*z*zeta[2]))/27 + 
         (4*H[0, z]*(-16 + 1947*z + 1750*z^2 - 4284*z^3 - 1728*z^2*zeta[2] + 
            1008*z^3*zeta[2]))/(27*z) + 
         Lp*((-16*(-8 - 51*z + 189*z^2 + 6*z^3)*H[0, z])/(9*z) - 
           (32*(-1 + z)*(1 + 9*z)*H[1, z])/3 + (64*z*(-6 + 7*z)*H[2, z])/3 + 
           (32*(9 - 16*z + 12*z^2)*H[0, 0, z])/3 + 
           (640*(-1 + z)*z*H[1, 0, z])/3 + (448*(-1 + z)*z*H[1, 1, z])/3 - 
           256*z*H[0, 0, 0, z] - (8*(-4 + 423*z + 189*z^2 - 608*z^3 - 
              432*z^2*zeta[2] + 504*z^3*zeta[2]))/(27*z)) - 
         (2*(448 - 13281*z + 27609*z^2 - 14776*z^3 - 288*zeta[2] - 
            3456*z^2*zeta[2] + 4752*z^3*zeta[2] + 9504*z^2*zeta[3] - 
            5184*z^3*zeta[3]))/(81*z)) + 
       CF^2*TF*(-56*(-1 - 2*z + 2*z^2)*H[3, z] + 272*z*(-1 + 2*z)*H[4, z] + 
         192*z*H[-3, 0, z] - 32*(6 - 3*z + 2*z^2)*H[-2, 0, z] - 
         16*(-1 + z)*(1 + 7*z)*H[1, 2, z] + 544*(-1 + z)*z*H[1, 3, z] - 
         8*(-15 - 26*z + 26*z^2)*H[2, 0, z] - 8*(-5 - 12*z + 12*z^2)*
          H[2, 1, z] + 32*z*(-11 + 12*z)*H[2, 2, z] + 16*z*(-27 + 50*z)*
          H[3, 0, z] + 16*z*(-15 + 22*z)*H[3, 1, z] - 128*z*H[-2, -1, 0, z] + 
         128*z*(2 + 3*z)*H[-2, 0, 0, z] - 192*z*(1 + z)*H[-1, -2, 0, z] + 
         64*(1 + z)*(3 + z)*H[-1, -1, 0, z] + 256*z*(1 + z)*H[-1, 0, 0, z] - 
         4*(-11 + 70*z + 116*z^2)*H[0, 0, 0, z] - 192*(-1 + z)*z*
          H[1, -2, 0, z] - 8*(-1 + z)*(-7 + 26*z)*H[1, 0, 0, z] - 
         208*(-1 + z)*z*H[1, 1, 0, z] - 96*(-1 + z)*z*H[1, 1, 1, z] + 
         384*(-1 + z)*z*H[1, 1, 2, z] + 800*(-1 + z)*z*H[1, 2, 0, z] + 
         352*(-1 + z)*z*H[1, 2, 1, z] + 16*z*(-25 + 26*z)*H[2, 0, 0, z] + 
         320*(-1 + z)*z*H[2, 1, 0, z] + 192*(-1 + z)*z*H[2, 1, 1, z] - 
         384*z*(1 + z)*H[-1, -1, 0, 0, z] + 352*z*(1 + z)*H[-1, 0, 0, 0, z] + 
         8*z*(-63 + 76*z)*H[0, 0, 0, 0, z] + 960*(-1 + z)*z*
          H[1, 0, 0, 0, z] + 416*(-1 + z)*z*H[1, 1, 0, 0, z] + 
         320*(-1 + z)*z*H[1, 1, 1, 0, z] + 192*(-1 + z)*z*H[1, 1, 1, 1, z] - 
         64*z*H[-2, z]*zeta[2] + 32*(1 + z)*(3 + z)*H[-1, z]*zeta[2] - 
         4*(-1 + z)*H[1, 1, z]*(7 - 45*z + 64*z*zeta[2]) - 
         4*(-1 + z)*H[1, 0, z]*(17 - 95*z + 152*z*zeta[2]) + 
         (2*H[0, 0, z]*(45 - 750*z + 790*z^2 + 16*z^3 + 1000*z*zeta[2] - 
            1040*z^2*zeta[2]))/5 - 4*H[2, z]*(1 + 80*z - 45*z^2 - 
           72*z*zeta[2] + 64*z^2*zeta[2]) - (16*(1 + z)*H[-1, 0, z]*
           (-3 + 3*z + 112*z^2 - 22*z^3 + 2*z^4 + 60*z^3*zeta[2]))/(5*z^2) + 
         Lp^2*(4*H[0, z] - 16*(-1 + z)*H[1, z] + 32*z*(-1 + 2*z)*H[2, z] + 
           8*z*(-1 + 4*z)*H[0, 0, z] + 32*(-1 + z)*z*H[1, 0, z] + 
           64*(-1 + z)*z*H[1, 1, z] - 2*(-1 + z - 16*z*zeta[2] + 
             32*z^2*zeta[2])) - 2*(-1 + z)*H[1, z]*(-57 + 11*z + 40*zeta[2] + 
           8*z*zeta[2] - 288*z*zeta[3]) - (H[0, z]*(48 - 509*z + 1226*z^2 + 
            78*z^3 + 280*z*zeta[2] - 720*z^2*zeta[2] + 240*z^3*zeta[2] + 
            1280*z^2*zeta[3] - 2880*z^3*zeta[3]))/(5*z) + 
         Lp*(16*(-3 - 3*z + 4*z^2)*H[2, z] - 160*z*(-1 + 2*z)*H[3, z] - 
           64*z*(1 + 2*z)*H[-2, 0, z] - 32*(1 + z)*(1 + 3*z)*H[-1, 0, z] + 
           8*(-3 + 12*z + 16*z^2)*H[0, 0, z] + 32*(-1 + z)*(2 + z)*
            H[1, 0, z] + 16*(-1 + z)*(1 + 4*z)*H[1, 1, z] - 
           320*(-1 + z)*z*H[1, 2, z] - 64*z*(-3 + 5*z)*H[2, 0, z] - 
           32*z*(-5 + 6*z)*H[2, 1, z] + 128*z*(1 + z)*H[-1, -1, 0, z] - 
           64*z*(1 + z)*H[-1, 0, 0, z] - 128*z*(-1 + 2*z)*H[0, 0, 0, z] - 
           320*(-1 + z)*z*H[1, 0, 0, z] - 320*(-1 + z)*z*H[1, 1, 0, z] - 
           192*(-1 + z)*z*H[1, 1, 1, z] + 64*z*(1 + z)*H[-1, z]*zeta[2] + 
           8*(-1 + z)*H[1, z]*(2 - 15*z + 32*z*zeta[2]) + 
           4*H[0, z]*(-3 + 43*z - 30*z^2 - 40*z*zeta[2] + 48*z^2*zeta[2]) - 
           2*(31 - 83*z + 52*z^2 - 8*zeta[2] + 24*z*zeta[2] + 
             32*z^2*zeta[2] - 16*z*zeta[3] + 160*z^2*zeta[3])) - 
         (-96 + 759*z + 3031*z^2 - 3694*z^3 + 280*z*zeta[2] + 
           160*z^2*zeta[2] + 1000*z^3*zeta[2] + 64*z^4*zeta[2] - 
           640*z*zeta[3] + 3040*z^2*zeta[3] + 3040*z^3*zeta[3] + 
           3000*z^2*zeta[4] - 720*z^3*zeta[4])/(10*z)) + 
       CA^2*TF*((8*(-15 - 180*z + z^2)*H[3, z])/3 - 32*z*(11 + 8*z)*H[4, z] - 
         16*z*(-11 + 4*z)*H[-3, 0, z] - (8*(-42 + 96*z + 25*z^2 - 93*z^3 + 
            26*z^4)*H[-2, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*(-1 + z)*(3 + 103*z)*H[1, 2, z])/3 + 
         (8*(9 + 28*z - 4*z^2 - 28*z^3 + z^4)*H[2, 0, z])/
          (3*(-1 + z)*(1 + z)) - (8*(-6 - 64*z + 63*z^2)*H[2, 1, z])/3 + 
         16*z*(5 + 2*z)*H[2, 2, z] - 16*z*(7 + 13*z)*H[3, 0, z] + 
         64*z*(2 + z)*H[3, 1, z] - 16*z*(-1 + 2*z)*H[-2, -1, 0, z] - 
         40*z*(-3 + 2*z)*H[-2, 0, 0, z] + 8*z*(3 + 4*z)*H[-1, -2, 0, z] + 
         (16*(1 + z)*(15 + 19*z)*H[-1, -1, 0, z])/3 + 
         (8*(1 + z)*(-27 + 43*z)*H[-1, 0, 0, z])/3 - 8*z*(3 + 4*z)*
          H[-1, 2, 0, z] + (8*(-33 + 716*z + 5*z^2 - 713*z^3 + 43*z^4)*
           H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 16*z*(-1 + 2*z)*
          H[1, -2, 0, z] - (4*(-1 + z)*(-33 + 160*z)*H[1, 0, 0, z])/3 - 
         (4*(-1 + z)*(9 + 250*z)*H[1, 1, 0, z])/3 - 
         (8*(-1 + z)*(3 + 103*z)*H[1, 1, 1, z])/3 + 64*(-1 + z)*z*
          H[1, 1, 2, z] + 8*z*(-1 + 2*z)*H[1, 2, 0, z] + 
         64*(-1 + z)*z*H[1, 2, 1, z] - 4*z*(-19 + 12*z)*H[2, 0, 0, z] + 
         4*z*(21 + 8*z)*H[2, 1, 0, z] + 32*z*(1 + z)*H[2, 1, 1, z] - 
         32*z*(1 + z)*H[-1, -1, -1, 0, z] - 16*z*(1 + z)*H[-1, -1, 0, 0, z] + 
         16*z*(2 + z)*H[-1, 0, 0, 0, z] - 16*z*(98 + 23*z)*H[0, 0, 0, 0, z] - 
         24*z*(-5 + 4*z)*H[1, 0, 0, 0, z] - 112*(-1 + z)*z*H[1, 1, 0, 0, z] + 
         64*(-1 + z)*z*H[1, 1, 1, 0, z] + 192*(-1 + z)*z*H[1, 1, 1, 1, z] - 
         8*z*(-1 + 2*z)*H[-2, z]*zeta[2] - 16*z*(1 + z)*H[-1, -1, z]*
          zeta[2] - (4*(-1 + z)*H[1, 1, z]*(-29 - 279*z + 168*z*zeta[2]))/3 - 
         (16*(-1 + z)*H[1, 0, z]*(1 - 59*z - 200*z^2 + 81*z^2*zeta[2]))/
          (9*z) - (4*H[2, z]*(126 + 248*z - 937*z^2 + 153*z*zeta[2] + 
            144*z^2*zeta[2]))/9 + (4*H[0, 0, z]*(160 - 195*z - 12890*z^2 - 
            110*z^3 + 24*z^4 - 720*z^2*zeta[2] - 2340*z^3*zeta[2]))/(45*z) - 
         (4*H[-1, 0, z]*(-36 + 20*z + 1680*z^2 - 1890*z^3 - 3490*z^4 + 
            24*z^5 + 225*z^3*zeta[2] + 360*z^4*zeta[2]))/(45*z^2) + 
         Lp^2*(8*LQ^2*(-1 + z)*z - (8*(-3 + 86*z + 66*z^2)*H[0, z])/3 + 
           LQ*((-4*(-1 + z)*(6 + 97*z))/3 + 32*z*(1 + z)*H[0, z]) + 
           8*(-1 + z)*(1 + 7*z)*H[1, z] - 32*z*(1 + z)*H[2, z] - 
           64*z*H[0, 0, z] + (4*(4 - 30*z - 1353*z^2 + 1379*z^3 + 
              72*z^2*zeta[2] + 72*z^3*zeta[2]))/(9*z)) + 
         (8*LQ*(-1 + z)*z*(-202 + 189*zeta[3]))/27 + 
         (4*H[-1, z]*(30*zeta[2] + 68*z*zeta[2] + 38*z^2*zeta[2] + 
            3*z*zeta[3]))/3 + (4*H[1, z]*(13 + 1483*z - 1496*z^2 + 
            63*zeta[2] - 1041*z*zeta[2] + 978*z^2*zeta[2] - 90*z*zeta[3] + 
            72*z^2*zeta[3]))/9 + (2*H[0, z]*(-56 + 5017*z - 7259*z^2 - 
            8588*z^3 + 3744*z^4 - 2700*z*zeta[2] + 8100*z^2*zeta[2] + 
            49950*z^3*zeta[2] + 39960*z^4*zeta[2] + 18360*z^2*zeta[3] + 
            16200*z^3*zeta[3] - 2160*z^4*zeta[3]))/(135*z*(1 + z)) + 
         Lp*((-8*(-1 + z)*(20 + 63*z)*H[1, z])/3 - 
           (32*(-3 - 23*z + 7*z^2)*H[2, z])/3 + 192*z*(1 + z)*H[3, z] + 
           64*(-1 + z)*z*H[-2, 0, z] - 16*(1 + z)*(-1 + 7*z)*H[-1, 0, z] + 
           (16*(-9 + 210*z + 76*z^2)*H[0, 0, z])/3 + 176*(-1 + z)*z*
            H[1, 0, z] + 16*(-1 + z)*(1 + 18*z)*H[1, 1, z] - 
           64*z*(1 + z)*H[2, 1, z] + 64*z*(9 + z)*H[0, 0, 0, z] + 
           (8*H[0, z]*(-8 + 33*z + 1533*z^2 - 887*z^3 + 72*z^3*zeta[2]))/
            (9*z) + LQ*((16*(-3 - 26*z + 17*z^2)*H[0, z])/3 + 
             (80*(-1 + z)*z*H[1, z])/3 - 32*z*(3 + 2*z)*H[0, 0, z] - 
             32*(-1 + z)*z*H[1, 0, z] - 32*(-1 + z)*z*H[1, 1, z] + 
             8*(-1 + z)*z*(-13 + 10*zeta[2])) - 
           (16*(2 + 126*z - 231*z^2 + 103*z^3 - 54*z*zeta[2] - 
              666*z^2*zeta[2] + 1224*z^3*zeta[2] + 459*z^2*zeta[3] - 
              27*z^3*zeta[3]))/(27*z)) - (312 - 42703*z + 376*z^2 + 
           84406*z^3 - 688*z^4 - 41703*z^5 + 10440*z*zeta[2] + 
           113160*z^2*zeta[2] - 145380*z^3*zeta[2] - 113448*z^4*zeta[2] + 
           134940*z^5*zeta[2] + 288*z^6*zeta[2] + 93960*z^2*zeta[3] - 
           51660*z^3*zeta[3] - 92340*z^4*zeta[3] + 52200*z^5*zeta[3] - 
           60075*z^2*zeta[4] + 66960*z^3*zeta[4] + 60075*z^4*zeta[4] - 
           66960*z^5*zeta[4])/(135*(-1 + z)*z*(1 + z))) + 
       CA*(Nf*TF^2*((448*LQ*(-1 + z)*z)/27 + Lp^2*((80*LQ*(-1 + z)*z)/3 - 
             (32*(-1 + z)*(1 + 18*z))/3 + (128*z*(1 + z)*H[0, z])/3) - 
           (16*(-9 - 142*z + 137*z^2)*H[2, z])/9 + (128*z*(3 + z)*H[3, z])/
            3 - 64*(-1 + z)*z*H[-2, 0, z] + (16*(1 + z)*(-9 - z - 119*z^2 + 
              119*z^3 + 6*z^4)*H[-1, 0, z])/(45*z^2) - 
           (16*(-75 + 50*z + 1325*z^2 + 6*z^3)*H[0, 0, z])/45 - 
           (32*(-1 + z)*(-1 + 5*z + 98*z^2)*H[1, 0, z])/(9*z) - 
           (16*(-1 + z)*(1 + 43*z)*H[1, 1, z])/3 + 
           (256*(-1 + z)*z*H[1, 2, z])/3 + (64*z*(1 + 5*z)*H[2, 0, z])/3 + 
           (64*z*(-1 + 3*z)*H[2, 1, z])/3 + (64*z*(1 + z)*H[-1, -1, 0, z])/
            3 + (32*z*(1 + z)*H[-1, 0, 0, z])/3 - (64*z*H[0, 0, 0, z])/3 + 
           (32*(-1 + z)*z*H[1, 0, 0, z])/3 + (320*(-1 + z)*z*H[1, 1, 0, z])/
            3 + (448*(-1 + z)*z*H[1, 1, 1, z])/3 + 
           (32*z*(1 + z)*H[-1, z]*zeta[2])/3 - (8*(-1 + z)*H[1, z]*
             (-19 - 267*z + 204*z*zeta[2]))/9 - 
           (8*H[0, z]*(-14 + 612*z + 7682*z^2 - 5689*z^3 + 2160*z^3*zeta[2]))/
            (135*z) + Lp*((16*(-15 - 132*z + 212*z^2)*H[0, z])/9 + 
             (32*(-1 + z)*(1 + 23*z)*H[1, z])/3 + LQ*(32*(-1 + z)*z - 
               (64*(-1 + z)*z*H[0, z])/3 - (64*(-1 + z)*z*H[1, z])/3) - 
             (128*z*(1 + z)*H[2, z])/3 - (128*z*(3 + 2*z)*H[0, 0, z])/3 - 
             64*(-1 + z)*z*H[1, 0, z] - 64*(-1 + z)*z*H[1, 1, z] + 
             (8*(4 + 99*z + 1068*z^2 - 1171*z^3 - 288*z^2*zeta[2] + 
                576*z^3*zeta[2]))/(27*z)) + (16*(244 + 699*z + 3066*z^2 - 
              4009*z^3 - 180*zeta[2] - 270*z*zeta[2] - 9630*z^2*zeta[2] + 
              9360*z^3*zeta[2] + 54*z^4*zeta[2] + 2430*z^2*zeta[3] - 
              1890*z^3*zeta[3]))/(405*z)) + 
         CF*TF*((16*(-3 + 5*z)*(1 + 17*z)*H[3, z])/3 - 16*z*(9 + 2*z)*
            H[4, z] - 128*z*H[-3, 0, z] + (8*(-38 + 2*z + 25*z^2 - z^3 + 
              16*z^4)*H[-2, 0, z])/((-1 + z)*(1 + z)) + 
           (8*(-1 + z)*(9 + 200*z)*H[1, 2, z])/3 - 320*(-1 + z)*z*
            H[1, 3, z] + (16*(18 + 175*z - 180*z^2 - 175*z^3 + 159*z^4)*
             H[2, 0, z])/(3*(-1 + z)*(1 + z)) + (8*(-21 - 160*z + 145*z^2)*
             H[2, 1, z])/3 - 32*z*(-1 + 6*z)*H[2, 2, z] - 
           48*z*(9 + 7*z)*H[3, 0, z] - 32*z*(2 + 9*z)*H[3, 1, z] + 
           32*z*(3 + z)*H[-2, -1, 0, z] - 16*z*(11 + 19*z)*H[-2, 0, 0, z] + 
           16*z*(9 + 10*z)*H[-1, -2, 0, z] - 16*(1 + z)*(17 + 8*z)*
            H[-1, -1, 0, z] - 8*(1 + z)*(-9 + 10*z)*H[-1, 0, 0, z] + 
           16*z*H[-1, 2, 0, z] + (4*(11 - 7*z - 315*z^2 + 5*z^3 + 294*z^4)*
             H[0, 0, 0, z])/((-1 + z)*(1 + z)) + 32*z*(-6 + 5*z)*
            H[1, -2, 0, z] + 4*(-1 + z)*(-25 + 246*z)*H[1, 0, 0, z] + 
           4*(-1 + z)*(3 + 160*z)*H[1, 1, 0, z] + (8*(-1 + z)*(3 + 139*z)*
             H[1, 1, 1, z])/3 - 416*(-1 + z)*z*H[1, 1, 2, z] - 
           16*z*(-24 + 23*z)*H[1, 2, 0, z] - 384*(-1 + z)*z*H[1, 2, 1, z] - 
           8*z*(31 + 14*z)*H[2, 0, 0, z] - 8*z*(-1 + 16*z)*H[2, 1, 0, z] - 
           32*z*(-5 + 7*z)*H[2, 1, 1, z] - 32*z*(1 + z)*H[-1, -1, -1, 0, z] + 
           304*z*(1 + z)*H[-1, -1, 0, 0, z] - 32*z*(9 + 10*z)*
            H[-1, 0, 0, 0, z] - 16*z*(8 + 3*z)*H[0, 0, 0, 0, z] - 
           16*z*(-20 + 17*z)*H[1, 0, 0, 0, z] - 80*(-1 + z)*z*
            H[1, 1, 0, 0, z] - 352*(-1 + z)*z*H[1, 1, 1, 0, z] - 
           384*(-1 + z)*z*H[1, 1, 1, 1, z] + 16*z*(3 + z)*H[-2, z]*zeta[2] - 
           16*z*(1 + z)*H[-1, -1, z]*zeta[2] + (8*(-1 + z)*H[1, 1, z]*
             (-3 - 184*z + 180*z*zeta[2]))/3 + (4*(-1 + z)*H[1, 0, z]*
             (-165 - 1777*z + 1980*z*zeta[2]))/9 - 
           (2*H[0, 0, z]*(15 - 1580*z + 18670*z^2 + 168*z^3 + 
              5400*z*zeta[2] - 12600*z^2*zeta[2]))/45 + 
           (4*H[2, z]*(53 + 354*z - 320*z^2 - 162*z*zeta[2] + 
              288*z^2*zeta[2]))/3 + (8*H[-1, 0, z]*(-21 + 875*z^2 + 735*z^3 - 
              105*z^4 + 14*z^5 + 345*z^3*zeta[2] + 300*z^4*zeta[2]))/
            (15*z^2) + Lp^2*((4*(-3 - 67*z + 152*z^2)*H[0, z])/3 + 
             (8*(-1 + z)*(3 + 76*z)*H[1, z])/3 + LQ*(8*(-1 + z) - 16*z*
                (-1 + 2*z)*H[0, z] - 32*(-1 + z)*z*H[1, z]) - 
             32*z*(1 + z)*H[2, z] - 16*z*(1 + 2*z)*H[0, 0, z] + 
             (2*(43 - 73*z + 30*z^2 + 48*z*zeta[2] + 48*z^2*zeta[2]))/3) - 
           8*H[-1, z]*(17*zeta[2] + 25*z*zeta[2] + 8*z^2*zeta[2] - 
             3*z*zeta[3] - 2*z^2*zeta[3]) - (2*H[1, z]*(-1125 + 8078*z - 
              6953*z^2 + 1458*zeta[2] - 8298*z*zeta[2] + 6840*z^2*zeta[2] - 
              4752*z*zeta[3] + 4968*z^2*zeta[3]))/27 - 
           (H[0, z]*(-1512 + 38679*z + 76417*z^2 - 73336*z^3 - 109562*z^4 - 
              12960*z*zeta[2] - 38880*z^2*zeta[2] + 21420*z^3*zeta[2] + 
              48960*z^4*zeta[2] + 51840*z^2*zeta[3] + 120960*z^3*zeta[3] + 
              69120*z^4*zeta[3]))/(135*z*(1 + z)) + 
           Lp*((-16*(-3 - 66*z + 80*z^2)*H[2, z])/3 + 64*z*(2 + z)*H[3, z] + 
             32*z*(1 + 2*z)*H[-2, 0, z] + 16*(1 + z)*(1 + 3*z)*H[-1, 0, z] - 
             (8*(-9 - 86*z + 352*z^2)*H[0, 0, z])/3 - 
             (16*(-1 + z)*(12 + 161*z)*H[1, 0, z])/3 - 
             (32*(-1 + z)*(3 + 37*z)*H[1, 1, z])/3 + 128*(-1 + z)*z*
              H[1, 2, z] + 32*z*(5 + 8*z)*H[2, 0, z] + 32*z*(1 + 4*z)*
              H[2, 1, z] - 64*z*(1 + z)*H[-1, -1, 0, z] + 32*z*(1 + z)*
              H[-1, 0, 0, z] + 96*z*(1 + 2*z)*H[0, 0, 0, z] + 
             96*(-1 + z)*z*H[1, 0, 0, z] + 128*(-1 + z)*z*H[1, 1, 0, z] + 
             192*(-1 + z)*z*H[1, 1, 1, z] - 32*z*(1 + z)*H[-1, z]*zeta[2] - 
             (32*(-1 + z)*H[1, z]*(-5 - 30*z + 27*z*zeta[2]))/3 - 
             (4*H[0, z]*(37 + 105*z - 300*z^2 + 24*z*zeta[2] + 144*z^2*
                 zeta[2]))/3 + LQ*(-8*(-2 + z)*(1 + 2*z)*H[0, z] - 16*
                (-1 + z)*z*H[1, z] + 32*(-1 + z)*z*H[2, z] + 48*z*(-1 + 2*z)*
                H[0, 0, z] + 96*(-1 + z)*z*H[1, 0, z] + 32*(-1 + z)*z*
                H[1, 1, z] - 8*(-1 + z)*(1 - 5*z + 4*z*zeta[2])) + 
             (2*(259 + 153*z - 412*z^2 - 72*zeta[2] - 384*z*zeta[2] + 
                640*z^2*zeta[2] + 264*z*zeta[3] + 624*z^2*zeta[3]))/3) + 
           (3024 - 56161*z - 107303*z^2 + 213577*z^3 + 104279*z^4 - 
             157416*z^5 + 1080*z*zeta[2] + 72000*z^2*zeta[2] - 
             148680*z^3*zeta[2] - 74016*z^4*zeta[2] + 147600*z^5*zeta[2] + 
             2016*z^6*zeta[2] + 17280*z*zeta[3] + 52560*z^2*zeta[3] - 
             160920*z^3*zeta[3] - 49320*z^4*zeta[3] + 144720*z^5*zeta[3] + 
             23220*z^2*zeta[4] + 143640*z^3*zeta[4] - 23220*z^4*zeta[4] - 
             143640*z^5*zeta[4])/(270*(-1 + z)*z*(1 + z)))))


==> anc/lFragN.m <==
lFragN["gg"] = 0. + as*(12.*(1 - z) - 12.*(1 - z)^2) + 
     as^2*(-42. + 280.*(1 - z) - 42.433684210526316*z^4 + 
       7.799469964664311*z^5 - 2.2113475177304966*z^6 + 
       (1 - z)^2*(-298. - 144.32510729613733*Log[1 - z]) + 
       63.98621553884712*(1 - z)^3*Log[1 - z] - 144.*Log[z] + 
       (-4. + 48.*Log[z])/z + z*(-953.2060851409693 - 804.*Log[z] - 
         432.*Log[z]^2) + z^3*(-75.55263748597082 + 119.52525832376578*
          Log[z] - 0.8594646271510517*Log[z]^2) + 
       z^2*(1123.6042857142857 - 146.86182669789227*Log[z] + 
         71.7015503875969*Log[z]^2) + 
       Lp*(216. + LQ*(-72.*(1 - z) + 72.*(1 - z)^2) - 24./z - 120.*z^2 + 
         (1 - z)*(276. - 144.*Log[1 - z]) + (1 - z)^2*
          (-420. + 144.*Log[1 - z]) + z*(-72. + 288.*Log[z])) + 
       Nf*(6.666666666666667 - 17.333333333333332*(1 - z) + 
         17.333333333333332*(1 - z)^2 - 27.85185185185185*z^2 + 
         Lp*(-16. - 8.*(1 - z) + 13.333333333333334*(1 - z)^2 + 
           3.5555555555555554/z + 1.7777777777777777*z^2 + 
           z*(10.666666666666668 - 10.666666666666666*Log[z])) + 
         (-0.14814814814814814 - 7.111111111111111*Log[z])/z + 
         21.333333333333332*Log[z] + z*(17.333333333333332 + 24.*Log[z] + 
           16.*Log[z]^2))) + as^3*(11192.348445237163 + 
       LQ*(201.51003757730655*(1 - z) - 201.51003757730655*(1 - z)^2 + 
         4.025853286293568*^-7*z) - 39238.9796460177*z^4 + 
       1817.0306469920545*z^5 - 189.737*z^6 + 204.*Log[1 - z] + 
       (1 - z)*(5651.40920802533 + 331.0200751546131*Log[1 - z]) + 
       (1 - z)^2*(-1374.3915365341654 - 5480.678401941963*Log[1 - z] - 
         569.9276960784314*Log[1 - z]^2) + (1 - z)^3*
        (-666.6056527590848*Log[1 - z] + 889.7895256916996*Log[1 - z]^2) - 
       661.5539324862648*Log[z] - 558.*Log[z]^2 - 792.*Log[z]^3 + 
       (-681.4637940006356 + 2438.2589887477106*Log[z] - 1464.*Log[z]^2 - 
         480.*Log[z]^3)/z + z^2*(-1.072755744966443*^6 - 
         414850.2149944873*Log[z] - 58150.57532281205*Log[z]^2 - 
         6757.504795117698*Log[z]^3 - 393.6415607985481*Log[z]^4) + 
       z*(40710.1899042421 + 65844.11055423979*Log[z] + 27418.553932486266*
          Log[z]^2 + 14100.*Log[z]^3 + 3528.*Log[z]^4) + 
       z^3*(1.05992313878327*^6 - 579410.9730021599*Log[z] + 
         188009.77630331754*Log[z]^2 - 23493.53310980721*Log[z]^3 + 
         3639.8081818181818*Log[z]^4) + 
       Lp^2*(5508. + LQ^2*(216.*(1 - z) - 216.*(1 - z)^2) + 61.158*z^4 - 
         7.0309555854643335*z^5 + 2.52555910543131*z^6 + 
         (1 - z)^2*(-8670.776966243133 + 5828.072439633639*Log[1 - z] - 
           864.3267015706806*Log[1 - z]^2) + (1 - z)^3*
          (-261.16336996337*Log[1 - z] + 11.34240687679083*Log[1 - z]^2) + 
         (1 - z)*(4134.776966243133 - 4104.*Log[1 - z] + 864.*Log[1 - z]^2) + 
         LQ*(-1296. + 144./z + 720.*z^2 + (1 - z)^2*(2916. - 
             864.*Log[1 - z]) + (1 - z)*(-2052. + 864.*Log[1 - z]) + 
           z*(432. - 1728.*Log[z])) + (-1044. - 144.*Log[z])/z - 
         432.*Log[z] + z^2*(-6112.288339222615 - 6.687270822420115*Log[z] - 
           0.5453964194373402*Log[z]^2) + z^3*(180.3934942287513 - 
           349.79080459770114*Log[z] + 24.478941034897712*Log[z]^2) + 
         z*(1411.2422399725292 + 9936.*Log[z] + 1728.*Log[z]^2)) + 
       Nf^2*(-25.22861650888557 + 26.37037037037037*(1 - z) + 
         109.87115839243499*z^4 - 12.341454411221854*z^5 + 
         1.8488262910798121*z^6 + (1 - z)^2*(-21.289901512402203 - 
           5.884565499351492*Log[1 - z]) + 2.6666666666666665*Log[1 - z] - 
         11.079002079002079*(1 - z)^3*Log[1 - z] - 47.407407407407405*
          Log[z] + (0.7242798353909465 + 6.320987654320987*Log[z])/z + 
         z^3*(212.88349954669084 - 298.89845874886674*Log[z] + 
           24.33227091633466*Log[z]^2 - 18.177745664739884*Log[z]^3) + 
         z^2*(-235.9185242121445 - 132.40825688073394*Log[z] - 
           21.123870967741937*Log[z]^2 - 0.8118393234672304*Log[z]^3) + 
         z*(-45.61694686745243 - 36.95017339517477*Log[z] - 
           19.555555555555557*Log[z]^2 + 9.481481481481481*Log[z]^3) + 
         Lp^2*(21.333333333333332 + 5.333333333333333*(1 - z) - 
           12.444444444444445*(1 - z)^2 - 4.7407407407407405/z - 
           2.3703703703703702*z^2 + z*(-14.222222222222225 + 
             14.222222222222221*Log[z])) + 
         Lp*(16. + 23.11111111111111*(1 - z) + 2.6212896622313204*z^4 - 
           0.5788461538461539*z^5 + 0.1632420091324201*z^6 + 
           (1 - z)^2*(-24.296296296296298 - 7.07608286252354*Log[1 - z]) - 
           1.4372623574144487*(1 - z)^3*Log[1 - z] - 28.444444444444443*
            Log[z] + (-2.962962962962963 + 9.481481481481481*Log[z])/z + 
           z*(-31.93397615722122 - 8.296296296296296*Log[z] - 
             28.444444444444443*Log[z]^2) + z^3*(-6.08359872611465 - 
             0.3333472558683485*Log[z] - 0.7890196078431373*Log[z]^2) + 
           z^2*(28.108184383819378 + 10.027401676337847*Log[z] + 
             0.05141657922350472*Log[z]^2))) + 
       Lp*(8039.999999495363 - 2501.951404707669*z^4 + 316.3195754716981*
          z^5 - 31.401114206128135*z^6 + (1 - z)*(12538.776966243133 - 
           5154.776966243133*Log[1 - z]) - 144.*Log[1 - z] + 
         (1 - z)^3*(5026.440665154951*Log[1 - z] - 1179.5219298245613*
            Log[1 - z]^2) + (1 - z)^2*(-18952. + 534.4880245071038*
            Log[1 - z] + 1732.6400240384614*Log[1 - z]^2) - 1224.*Log[z] + 
         1296.*Log[z]^2 + (-908. + 3072.*Log[z] + 576.*Log[z]^2)/z + 
         z*(-62676.52513562752 - 43566.21572994506*Log[z] - 24696.*Log[z]^2 - 
           5184.*Log[z]^3) + z^2*(51794.029312288614 - 12087.388286334057*
            Log[z] + 3207.1362862010224*Log[z]^2 + 1.8225584594222835*
            Log[z]^3) + z^3*(6231.528767123287 + 1906.113783533765*Log[z] + 
           1713.4934402332362*Log[z]^2 + 60.82776540460282*Log[z]^3) + 
         LQ*(252.0000025580158 - 2577.3884831215664*(1 - z) + 
           254.60210696920583*z^4 - 46.79682179341657*z^5 + 
           13.268082282680822*z^6 - 383.9172932330827*(1 - z)^3*Log[1 - z] + 
           (1 - z)^2*(2685.3884831215664 + 865.9506398537477*Log[1 - z]) + 
           (24. - 288.*Log[z])/z + 864.*Log[z] + z^2*(-6741.625711035267 + 
             881.1709558823529*Log[z] - 430.2093059689801*Log[z]^2) + 
           z^3*(453.3158216249236 - 717.1515453639083*Log[z] + 
             5.156785243741766*Log[z]^2) + z*(5719.236517089899 + 
             4824.*Log[z] + 2592.*Log[z]^2))) + 
       Nf*(-2142.9694452943213 + LQ*(74.66666666666667*(1 - z) - 
           74.66666666666667*(1 - z)^2) + 2961.388928828181*z^4 - 
         127.72274881516587*z^5 + 10.846640316205534*z^6 - 76.*Log[1 - z] + 
         (1 - z)*(-1421.466232779067 + 173.33333333333334*Log[1 - z]) + 
         (1 - z)^3*(-16.143574297188756*Log[1 - z] - 22.38454861111111*
            Log[1 - z]^2 - 4.889084507042254*Log[1 - z]^3) + 
         (1 - z)^2*(998.6995692129209 + 405.36727441874154*Log[1 - z] + 
           49.91034889524069*Log[1 - z]^2 - 3.0812490221059923*
            Log[1 - z]^3) + 217.11910110907627*Log[z] + 60.*Log[z]^2 + 
         149.92592592592592*Log[z]^3 + (76.54961127408785 - 
           520.3085518047924*Log[z] + 225.77777777777777*Log[z]^2 + 
           71.11111111111111*Log[z]^3)/z + z^3*(-55574.99287749288 + 
           29048.702188392006*Log[z] - 10056.166451612904*Log[z]^2 + 
           1087.2064421669106*Log[z]^3 - 210.18686296715742*Log[z]^4) + 
         z*(2387.9068369682195 - 1500.864445554864*Log[z] - 
           356.0277118908419*Log[z]^2 - 381.3333333333333*Log[z]^3 - 
           192.59259259259258*Log[z]^4) + z^2*(52111.398930481286 + 
           21674.154054054055*Log[z] + 2898.9884149552395*Log[z]^2 + 
           358.92459016393445*Log[z]^3 + 8.746043165467626*Log[z]^4) + 
         Lp^2*(-537.7777777777778 + 17.038385826771652*z^4 - 
           3.762507188039103*z^5 + 1.0610756608933456*z^6 + 
           (1 - z)^2*(640. - 189.9945391730748*Log[1 - z]) - 
           9.342210386151798*(1 - z)^3*Log[1 - z] + 
           (1 - z)*(-320. + 144.*Log[1 - z]) + 81.77777777777777*Log[z] + 
           (182.22222222222223 + 21.333333333333332*Log[z])/z + 
           z*(17.61434627255983 - 579.5555555555555*Log[z] - 
             103.11111111111111*Log[z]^2) + z^3*(-39.543392504930964 - 
             2.166752180605439*Log[z] - 5.128623188405797*Log[z]^2) + 
           z^2*(363.14764667956155 - 20.155228758169933*Log[z] + 
             0.3342082239720035*Log[z]^2) + LQ*(96. + 72.*(1 - z) - 
             104.*(1 - z)^2 - 21.333333333333332/z - 10.666666666666666*z^2 + 
             z*(-64. + 64.*Log[z]))) + Lp*(-991.7415359311137 + 
           1278.5014925373134*z^4 - 143.28471899674872*z^5 + 
           21.69859514687101*z^6 + (1 - z)^2*(1860.9597655710159 - 
             135.61600309987406*Log[1 - z]) + 48.*Log[1 - z] - 
           190.73668639053255*(1 - z)^3*Log[1 - z] + 
           (1 - z)*(-1274.6666666666667 + 368.*Log[1 - z]) + 320.*Log[z] - 
           245.33333333333334*Log[z]^2 + (217.4814814814815 - 
             510.22222222222223*Log[z] - 85.33333333333333*Log[z]^2)/z + 
           z^3*(2545.1751918158566 - 3559.5799404170803*Log[z] + 
             287.19479429051216*Log[z]^2 - 207.64127290260367*Log[z]^3) + 
           z^2*(-6318.601804123711 - 1122.7953929539296*Log[z] - 
             302.733499377335*Log[z]^2 - 9.303340149965917*Log[z]^3) + 
           z*(3286.7712969086047 + 2277.2033014182834*Log[z] + 
             1093.3333333333333*Log[z]^2 + 296.2962962962963*Log[z]^3) + 
           LQ*(-40. + 184.*(1 - z) - 184.*(1 - z)^2 + 167.11111111111111*
              z^2 - 128.*Log[z] + (0.8888888888888888 + 42.666666666666664*
                Log[z])/z + z*(-104. - 144.*Log[z] - 96.*Log[z]^2)))))
 
lFragN["qg"] = 0. + as*(-2.*(1 - z) + 2.*(1 - z)^2) + 
     as^2*(40. + 0.5966754155730534*z^4 - 0.07243243243243243*z^5 + 
       0.02678354029705381*z^6 + (1 - z)*(3.1306960072623937 - 
         14.666666666666666*Log[1 - z] - 6.666666666666667*Log[1 - z]^2) + 
       (1 - z)^3*(-4.313216195569137*Log[1 - z] + 0.30813581037796284*
          Log[1 - z]^2) + (1 - z)^2*(-45.79736267392906 + 
         25.24735202492212*Log[1 - z] + 6.65962441314554*Log[1 - z]^2) + 
       Lp*(-8. + LQ*(12.*(1 - z) - 12.*(1 - z)^2) + 
         (1 - z)^2*(51.333333333333336 - 10.666666666666666*Log[1 - z]) + 
         (1 - z)*(-46.666666666666664 + 10.666666666666666*Log[1 - z]) + 
         z*(-26.66666666666667 - 29.333333333333332*Log[z]) + 
         z^2*(34.666666666666664 - 13.333333333333334*Log[z])) + 
       6.666666666666667*Log[z] + z^3*(-3.9006060606060604 - 
         3.2448979591836733*Log[z] + 0.21819338422391857*Log[z]^2) + 
       z^2*(1.4685835995740149 - 54.723387096774196*Log[z] + 
         7.995426829268292*Log[z]^2) + z*(-38.119005780790765 + 96.*Log[z] + 
         44.*Log[z]^2) + Nf*(-2.6666666666666665 + 
         Lp*(2.6666666666666665*(1 - z) - 2.6666666666666665*(1 - z)^2) + 
         (1 - z)^2*(0.8888888888888888 - 2.6666666666666665*Log[1 - z]) + 
         (1 - z)*(1.7777777777777777 + 2.6666666666666665*Log[1 - z]) + 
         z*(5.333333333333333 - 2.6666666666666665*Log[z]) + 
         z^2*(-2.6666666666666665 + 2.6666666666666665*Log[z]))) + 
     as^3*(1162.4392640663395 + LQ*(-33.585006262884406*(1 - z) + 
         33.585006262884406*(1 - z)^2 + 4.3055604237451917*^-7*z) + 
       461.1316818774446*z^4 - 1.5247732030704815*z^5 - 
       7.3419062027231465*z^6 + (1 - z)*(747.9185879152947 - 
         52.121851796703595*Log[1 - z] - 251.54476174630742*Log[1 - z]^2 - 
         73.33333333333333*Log[1 - z]^3 - 11.11111111111111*Log[1 - z]^4) + 
       (1 - z)^2*(-2552.259711117533 - 1814.2349135479462*Log[1 - z] + 
         38.42083229423969*Log[1 - z]^2 + 91.43331446896812*Log[1 - z]^3 + 
         10.696096946805161*Log[1 - z]^4) + (1 - z)^3*
        (-1157.0506666666668*Log[1 - z] + 736.5552959501557*Log[1 - z]^2 - 
         82.01461187214612*Log[1 - z]^3 + 18.86302454473476*Log[1 - z]^4) - 
       229.14195363648855*Log[z] - 31.666666666666668*Log[z]^2 + 
       57.851851851851855*Log[z]^3 + (-4. + 10.666666666666666*Log[z] + 
         32.*Log[z]^2)/z + z*(-820.4869086753379 + 361.6805103084364*Log[z] - 
         3094.2219586744786*Log[z]^2 - 1464.148148148148*Log[z]^3 - 
         323.3333333333333*Log[z]^4) + z^2*(7361.470205850487 + 
         5336.809112333071*Log[z] - 883.4315829819855*Log[z]^2 + 
         445.76323676323676*Log[z]^3 - 50.01474201474201*Log[z]^4) + 
       z^3*(-8151.687563195147 + 3275.7405223251894*Log[z] - 
         1438.7703198741478*Log[z]^2 + 36.1904296875*Log[z]^3 - 
         45.19571865443425*Log[z]^4) + Nf^2*(3.5555555555555554 + 
         Lp^2*(-2.6666666666666665*(1 - z) + 2.6666666666666665*(1 - z)^2) - 
         0.35223160434258144*z^4 + 0.04590818363273453*z^5 - 
         0.015303119482048263*z^6 + (1 - z)*(4.921129838005356 - 
           3.5555555555555554*Log[1 - z] - 2.6666666666666665*Log[1 - z]^2) + 
         (1 - z)^3*(2.159455128205128*Log[1 - z] - 0.15037593984962405*
            Log[1 - z]^2) + (1 - z)^2*(-8.476685393560912 - 
           1.7370103916866506*Log[1 - z] + 2.669985250737463*Log[1 - z]^2) + 
         z*(-10.244236776659232 + 3.5555555555555554*Log[z] - 
           2.6666666666666665*Log[z]^2) + z^3*(0.6279234585400425 + 
           2.159465828750982*Log[z] - 0.1504*Log[z]^2) + 
         z^2*(6.382387022016222 - 8.8480976717774*Log[z] + 
           2.6699875466998755*Log[z]^2) + Lp*(5.333333333333333 + 
           (1 - z)*(-3.5555555555555554 - 5.333333333333333*Log[1 - z]) + 
           (1 - z)^2*(-1.7777777777777777 + 5.333333333333333*Log[1 - z]) + 
           z^2*(5.333333333333333 - 5.333333333333333*Log[z]) + 
           z*(-10.666666666666666 + 5.333333333333333*Log[z]))) + 
       Lp^2*(-124.66666666666666 + LQ^2*(-36.*(1 - z) + 36.*(1 - z)^2) + 
         8./z + 0.05009823182711198*z^4 + 0.27374503430841457*z^5 - 
         0.027357811375089993*z^6 + (1 - z)*(-782.7663198763171 + 
           307.55555555555554*Log[1 - z] - 28.444444444444443*Log[1 - z]^2) + 
         (1 - z)^3*(-13.948419301164725*Log[1 - z] - 0.6697195191757298*
            Log[1 - z]^2) + (1 - z)^2*(906.5440976540949 - 
           312.33030303030307*Log[1 - z] + 28.45289039039039*Log[1 - z]^2) + 
         31.555555555555557*Log[z] + z*(-1442.3547617275299 - 
           1210.6666666666667*Log[z] - 163.55555555555554*Log[z]^2) + 
         z^2*(1644.7188715953307 - 414.84687868080096*Log[z] - 
           17.755822159491885*Log[z]^2) + z^3*(-85.99393019726858 + 
           11.451840250587313*Log[z] - 0.881247330200769*Log[z]^2) + 
         LQ*(48. + (1 - z)*(346. - 64.*Log[1 - z]) + (1 - z)^2*
            (-374. + 64.*Log[1 - z]) + z^2*(-208. + 80.*Log[z]) + 
           z*(160. + 176.*Log[z]))) + Lp*(1599.2472046823211 - 
         98.21522309711285*z^4 + 4.633728590250329*z^5 - 
         0.6633540372670808*z^6 + (1 - z)^2*(-951.4901436620057 + 
           1089.971715154905*Log[1 - z] + 110.32176308539944*Log[1 - z]^2 - 
           35.515822784810126*Log[1 - z]^3) + (1 - z)^3*
          (-204.07635694572218*Log[1 - z] + 55.842150170648466*Log[1 - z]^2 + 
           5.391152502910361*Log[1 - z]^3) + (1 - z)*(-591.183385090435 - 
           433.1681370706709*Log[1 - z] - 150.66666666666666*Log[1 - z]^2 + 
           35.55555555555556*Log[1 - z]^3) + (-5.333333333333333 - 
           32.*Log[z])/z + 22.666666666666668*Log[z] - 94.66666666666667*
          Log[z]^2 + z^3*(-452.2255358807083 + 232.21704180064307*Log[z] - 
           4.209121245828698*Log[z]^2 + 8.401781037192247*Log[z]^3) + 
         z^2*(-1074.3519965277778 - 2188.4062423199803*Log[z] + 
           83.35409556313994*Log[z]^2 + 74.22320637732507*Log[z]^3) + 
         z*(26.908509183867864 + 5812.333596881077*Log[z] + 2792.*Log[z]^2 + 
           482.962962962963*Log[z]^3) + LQ*(-240. - 3.580054274084125*z^4 + 
           0.43459715639810426*z^5 - 0.16070640176600443*z^6 + 
           (1 - z)^2*(125.21942885664657 - 151.4841121495327*Log[1 - z] - 
             39.95774256324715*Log[1 - z]^2) + (1 - z)^3*
            (25.87930121757544*Log[1 - z] - 1.8488210818307906*
              Log[1 - z]^2) + (1 - z)*(130.78057114335343 + 88.*Log[1 - z] + 
             40.*Log[1 - z]^2) - 40.*Log[z] + z*(228.71403019428317 - 
             576.*Log[z] - 264.*Log[z]^2) + z^2*(-8.811501597444089 + 
             328.3403263403263*Log[z] - 47.97255851493139*Log[z]^2) + 
           z^3*(23.403634003893576 + 19.469390832328106*Log[z] - 
             1.309155766944114*Log[z]^2))) + 
       Nf*(-67.88395779473205 + LQ*(-12.444444444444445*(1 - z) + 
           12.444444444444445*(1 - z)^2) + 646.5473411154345*z^4 - 
         29.85434173669468*z^5 + 2.8226018396846255*z^6 + 
         (1 - z)^2*(227.80829629438406 + 77.2186080490513*Log[1 - z] - 
           60.349427753934194*Log[1 - z]^2 - 10.418387071831749*
            Log[1 - z]^3) + (1 - z)^3*(-96.47445255474453*Log[1 - z] + 
           6.993848857644991*Log[1 - z]^2 - 1.1616395978344933*
            Log[1 - z]^3) + (1 - z)*(-40.70109349364185 + 25.820098135818085*
            Log[1 - z] + 52.44444444444444*Log[1 - z]^2 + 10.37037037037037*
            Log[1 - z]^3) + 67.18518518518519*Log[z] + 6.888888888888889*
          Log[z]^2 - 9.777777777777779*Log[z]^3 + 
         (1.0685081146883828 - 2.567901234567901*Log[z] - 4.7407407407407405*
            Log[z]^2)/z + z^3*(-14579.348745046234 + 7675.485511531638*
            Log[z] - 2550.0516693163754*Log[z]^2 + 291.12033582089555*
            Log[z]^3 - 49.54066985645933*Log[z]^4) + 
         z^2*(14183.909292035398 + 5730.178642714571*Log[z] + 
           848.6567307692308*Log[z]^2 + 62.626639757820385*Log[z]^3 + 
           2.404564315352697*Log[z]^4) + z*(-157.26069887580587 - 
           395.5775835809252*Log[z] + 50.81481481481482*Log[z]^2 + 
           20.444444444444443*Log[z]^3 + 8.444444444444445*Log[z]^4) + 
         Lp^2*(2.666666666666668 + LQ*(-20.*(1 - z) + 20.*(1 - z)^2) - 
           1.1851851851851851/z + (1 - z)*(92.44444444444444 - 
             17.77777777777778*Log[1 - z]) + (1 - z)^2*(-102.22222222222223 + 
             17.77777777777778*Log[1 - z]) - 5.333333333333333*Log[z] + 
           z^2*(-61.925925925925924 + 21.333333333333332*Log[z]) + 
           z*(60.44444444444446 + 46.22222222222222*Log[z] + 
             5.333333333333333*Log[z]^2)) + 
         Lp*(-198. - 4.364569961489089*z^4 + 0.5053956834532374*z^5 - 
           0.12892561983471074*z^6 + (1 - z)^3*(14.133525456292027*
              Log[1 - z] - 1.230728051391863*Log[1 - z]^2) + 
           (1 - z)*(113.88036134972927 + 99.55555555555556*Log[1 - z] - 
             0.8888888888888888*Log[1 - z]^2) + (1 - z)^2*
            (64.34186087249294 - 141.00627110467923*Log[1 - z] + 
             0.9154623154623154*Log[1 - z]^2) + 10.222222222222221*Log[z] + 
           16.*Log[z]^2 + (1.2839506172839505 + 4.7407407407407405*Log[z])/
            z + z*(394.377346576817 - 288.*Log[z] - 76.44444444444444*
              Log[z]^2 - 14.222222222222221*Log[z]^3) + 
           z^2*(-200.2963186481593 + 259.3958201393287*Log[z] - 
             10.213993453355155*Log[z]^2 + 0.02219626168224299*Log[z]^3) + 
           z^3*(6.6231203007518795 + 16.97605746209098*Log[z] - 
             1.3216412971542024*Log[z]^2 + 0.4536723163841808*Log[z]^3) + 
           LQ*(16. + (1 - z)*(-24. - 16.*Log[1 - z]) + (1 - z)^2*
              (8. + 16.*Log[1 - z]) + z^2*(16. - 16.*Log[z]) + 
             z*(-32. + 16.*Log[z])))))


==> anc/lPDF.m <==
lPDF["gg"] = (-4*as*CA*(-1 + x))/x + 
     as^2*(CA*Nf*TF*((16*Lp*(-1 + x))/(3*x) + (8*(-17 + 16*x + 3*x^2 + x^3))/
          (9*x) - (16*H[0, x])/3) + CF*Nf*TF*((-16*(-1 + x)^3)/x + 
         Lp*((-16*(-1 + x)*(-2 - 2*x + x^2))/(3*x) - 16*H[0, x]) - 
         16*H[0, 0, x]) + CA^2*((4*Lp^2*(-1 + x))/x - (4*(12 + 19*x)*H[0, x])/
          (3*x) + Lp*((8*Lh*(-1 + x))/x + (4*(-1 + x)*(-45 - 4*x + 2*x^2))/
            (3*x) + (16*(1 + x)*H[0, x])/x - (16*(-1 + x)*H[1, x])/x) - 
         (16*(-1 + x)*H[2, x])/x + 16*H[0, 0, x] + 
         (4*(-37 + 62*x - 39*x^2 + 11*x^3 - 45*zeta[2] + 45*x*zeta[2]))/
          (9*x))) + 
     as^3*(CF*Nf^2*TF^2*(Lp^2*((128*(-1 + x)*(-2 - 2*x + x^2))/(9*x) + 
           (128*H[0, x])/3) - (128*(-1 + x)^3*H[1, x])/(3*x) - 
         (128*H[3, x])/3 - (128*(-5 - 3*x + x^2)*H[0, 0, x])/9 - 
         (128*(-1 + x)*(-2 - 2*x + x^2)*H[1, 0, x])/(9*x) - 
         (128*H[2, 0, x])/3 - (128*H[0, x]*(-2 - 10*x + 3*x^2 - 3*zeta[2]))/
          9 + Lp*((-128*(-5 - 3*x + x^2)*H[0, x])/9 - 
           (128*(-1 + x)*(-2 - 2*x + x^2)*H[1, x])/(9*x) - (128*H[2, x])/3 + 
           (128*H[0, 0, x])/3 + (128*(-5 + 33*x - 39*x^2 + 11*x^3 + 
              9*x*zeta[2]))/(27*x)) + (128*(10 - 11*x + x^2 - 3*zeta[3]))/
          9) + CF^2*Nf*TF*(-32*H[3, x] - 64*H[4, x] + 256*H[-3, 0, x] + 
         (128*(3 + x^2)*H[-2, 0, x])/3 + (32*(1 + x)*(1 - x + 186*x^2 - 
            6*x^3 + 6*x^4)*H[-1, 0, x])/(15*x^2) - 
         (32*(-1 + x)*(-1 - 8*x + 2*x^2)*H[1, 0, x])/(3*x) + 
         (32*(-1 + x)*(1 + x^2)*H[1, 1, x])/(3*x) + 
         (32*(-9 - 6*x + 2*x^2)*H[2, 0, x])/3 + 
         (32*(-3 - 3*x + x^2)*H[2, 1, x])/3 + 32*H[3, 1, x] - 
         256*H[-2, -1, 0, x] + 128*H[-2, 0, 0, x] - 
         (128*(1 + x)*(-2 + 5*x + x^2)*H[-1, -1, 0, x])/(3*x) + 
         (64*(1 + x)*(-2 + 5*x + x^2)*H[-1, 0, 0, x])/(3*x) - 
         (8*(-21 - 6*x + 4*x^2)*H[0, 0, 0, x])/3 + 
         (32*(-1 + x)*(-2 - 8*x + x^2)*H[1, 0, 0, x])/(3*x) + 
         (64*(-1 + x)*(-2 - 2*x + x^2)*H[1, 1, 0, x])/(3*x) + 
         (32*(-1 + x)*(-2 - 2*x + x^2)*H[1, 1, 1, x])/(3*x) + 
         96*H[2, 0, 0, x] + 64*H[2, 1, 0, x] + 32*H[2, 1, 1, x] - 
         80*H[0, 0, 0, 0, x] - (8*H[0, 0, x]*(305 + 625*x + 40*x^2 + 24*x^3 - 
            120*zeta[2]))/15 + (32*H[2, x]*(6 - 3*x + x^2 - 12*zeta[2]))/3 - 
         128*H[-2, x]*zeta[2] - (64*(1 + x)*(-2 + 5*x + x^2)*H[-1, x]*
           zeta[2])/(3*x) - (8*(-1 + x)*H[1, x]*(-1 + 21*x - 12*x^2 - 
            16*zeta[2] - 40*x*zeta[2] + 8*x^2*zeta[2]))/(3*x) + 
         Lp^2*((-8*(-3 - 6*x + 4*x^2)*H[0, x])/3 - 
           (32*(-1 + x)*(-2 - 2*x + x^2)*H[1, x])/(3*x) - 32*H[2, x] - 
           16*H[0, 0, x] + (8*(-7 + 7*x + 12*zeta[2]))/3) + 
         (8*H[0, x]*(-4 - 318*x - 83*x^2 + 36*x^3 + 60*x*zeta[2] + 
            420*x*zeta[3]))/(15*x) + Lp*(-32*(-2 + x)*(-1 + x)*H[1, x] - 
           32*H[2, x] - 64*H[3, x] - (32*(-3 - 3*x + 2*x^2)*H[0, 0, x])/3 - 
           (64*(-1 + x)*(-2 - 2*x + x^2)*H[1, 0, x])/(3*x) - 64*H[2, 0, x] - 
           64*H[0, 0, 0, x] - (16*H[0, x]*(25 - 13*x + 6*x^2 - 12*zeta[2]))/
            3 - (32*(3 + 7*x - 11*x^2 + x^3 - 3*x*zeta[2] + 6*x*zeta[3]))/
            (3*x)) + (8*(9 - 321*x + 286*x^2 + 26*x^3 - 120*x*zeta[2] + 
            780*x^2*zeta[2] - 20*x^3*zeta[2] + 24*x^4*zeta[2] + 80*zeta[3] - 
            240*x*zeta[3] - 60*x^2*zeta[3] + 180*x^3*zeta[3] + 
            1035*x*zeta[4]))/(15*x)) + CA^3*((-2*Lp^4*(-1 + x))/x + 
         Lp^3*((-8*Lh*(-1 + x))/x - (4*(-1 + x)*(-157 - 12*x + 6*x^2))/
            (9*x) - (16*(1 + x)*H[0, x])/x + (16*(-1 + x)*H[1, x])/x) - 
         (8*(16 + 29*x)*H[3, x])/x + 160*H[4, x] - 160*H[-3, 0, x] - 
         (8*(24 - 138*x - 33*x^2 + 284*x^3 + 9*x^4 - 148*x^5 + 6*x^6 + 4*x^7)*
           H[-2, 0, x])/(3*(-1 + x)^2*x*(1 + x)^2) + 
         (8*(-1 + x)*(-31 - 22*x + 5*x^2)*H[1, 1, x])/(9*x) - 
         (8*(-1 + x)*(-33 - 4*x + 2*x^2)*H[1, 2, x])/(3*x) - 
         (32*(-1 + x)*H[1, 3, x])/x - (4*(-44 - 36*x + 55*x^2 + 75*x^3 + 
            2*x^4 - 42*x^5 - 21*x^6 + 3*x^7)*H[2, 0, x])/
          (3*(-1 + x)^2*x*(1 + x)^2) - (16*(17 - 23*x - 3*x^2 + x^3)*
           H[2, 1, x])/(3*x) - (32*(-2 + 3*x)*H[2, 2, x])/x - 
         (16*(-8 + x)*H[3, 0, x])/x - (32*(-3 + 5*x)*H[3, 1, x])/x - 
         (64*(1 + x)*H[-2, -1, 0, x])/x + (32*(1 + x)*H[-2, 0, 0, x])/x - 
         32*H[-1, -2, 0, x] + (16*(1 + x)*(-11 + 2*x + x^2)*H[-1, -1, 0, x])/
          (3*x) - (8*(1 + x)*(-11 + 2*x + x^2)*H[-1, 0, 0, x])/(3*x) - 
         (32*H[-1, 2, 0, x])/x + (8*(101 - 18*x + 2*x^2)*H[0, 0, 0, x])/3 - 
         (64*H[1, -2, 0, x])/x + (8*(-1 + x)*(-19 - 2*x + x^2)*H[1, 0, 0, x])/
          x - (4*(-1 + x)*(-22 - 6*x + 3*x^2)*H[1, 1, 0, x])/(3*x) + 
         (32*(-1 + x)*H[1, 1, 2, x])/x + 32*H[1, 2, 0, x] + 
         (32*(-1 + x)*H[1, 2, 1, x])/x + (32*(3 + x)*H[2, 0, 0, x])/x - 
         (16*(-4 + 5*x)*H[2, 1, 0, x])/x + (64*(1 + x)*H[-1, -1, -1, 0, x])/
          x - (32*(1 + x)*H[-1, -1, 0, 0, x])/x - 
         (16*(1 + x)*H[-1, 0, 0, 0, x])/x - 160*H[0, 0, 0, 0, x] - 
         (48*(-1 + x)*H[1, 0, 0, 0, x])/x - (32*(-1 + x)*H[1, 1, 0, 0, x])/
          x + (32*(-1 + x)*H[1, 1, 1, 0, x])/x - 
         (32*(1 + x)*H[-2, x]*zeta[2])/x + (32*(1 + x)*H[-1, -1, x]*zeta[2])/
          x + (8*H[2, x]*(-6 + 145*x - 63*x^2 + 17*x^3 - 90*zeta[2] + 
            36*x*zeta[2]))/(9*x) - (4*H[0, 0, x]*(-720 + 12315*x + 2445*x^2 - 
            370*x^3 + 72*x^4 + 1980*x*zeta[2]))/(45*x) + 
         (4*H[1, 0, x]*(-124 + 45*x + 217*x^2 - 62*x^3 - 105*x^4 + 17*x^5 + 
            144*zeta[2] - 144*x*zeta[2] - 144*x^2*zeta[2] + 144*x^3*zeta[2]))/
          (9*(-1 + x)*x*(1 + x)) + (4*H[-1, 0, x]*(-12 + 4090*x + 3447*x^2 - 
            4660*x^3 - 3440*x^4 + 588*x^5 + 35*x^6 + 72*x^7 + 
            180*x^2*zeta[2] - 180*x^4*zeta[2]))/(45*(-1 + x)*x^2*(1 + x)) + 
         Lp^2*((-8*Lh^2*(-1 + x))/x + (4*(190 + 109*x - 36*x^2 + 4*x^3)*
             H[0, x])/(3*x) + (8*(-1 + x)*(-101 - 8*x + 4*x^2)*H[1, x])/
            (3*x) + Lh*((-4*(-1 + x)*(-101 - 8*x + 4*x^2))/(3*x) - 
             (32*(1 + x)*H[0, x])/x + (32*(-1 + x)*H[1, x])/x) + 
           (16*(3 + 5*x)*H[2, x])/x - (16*(-2 + 3*x)*H[0, 0, x])/x - 
           (32*(-1 + x)*H[1, 0, x])/x - (64*(-1 + x)*H[1, 1, x])/x + 
           (4*(1498 - 1505*x - 66*x^2 + 76*x^3 - 81*zeta[2] - 207*x*zeta[2]))/
            (9*x)) - (8*Lh*(-1 + x)*(-202 + 189*zeta[3]))/(27*x) - 
         (4*H[1, x]*(-1176 + 574*x + 657*x^2 - 106*x^3 + 18*zeta[2] - 
            27*x^2*zeta[2] + 9*x^3*zeta[2] + 1836*zeta[3] - 1620*x*zeta[3]))/
          (27*x) + (8*H[-1, x]*(-11*zeta[2] - 9*x*zeta[2] + 3*x^2*zeta[2] + 
            x^3*zeta[2] - 18*zeta[3] - 12*x*zeta[3]))/(3*x) - 
         (4*H[0, x]*(20164 + 87137*x + 37977*x^2 - 96140*x^3 - 58657*x^4 + 
            8493*x^5 + 6*x^6 + 720*zeta[2] + 11295*x*zeta[2] + 
            10125*x^2*zeta[2] - 10980*x^3*zeta[2] - 11025*x^4*zeta[2] - 
            270*x^5*zeta[2] + 135*x^6*zeta[2] - 1080*zeta[3] - 
            17280*x*zeta[3] - 15120*x^2*zeta[3] + 17280*x^3*zeta[3] + 
            16200*x^4*zeta[3]))/(135*(-1 + x)*x*(1 + x)^2) + 
         Lp*((16*(44 - 71*x - 6*x^2 + 2*x^3)*H[2, x])/(3*x) + 
           (64*(2 + 3*x)*H[3, x])/x - (64*(-1 + x)*H[-2, 0, x])/x - 
           (32*(1 + x)*(-17 + 2*x + x^2)*H[-1, 0, x])/(3*x) + 
           (32*(-6 + 24*x - 6*x^2 + x^3)*H[0, 0, x])/(3*x) + 
           (32*(-1 + x)*(-17 - 2*x + x^2)*H[1, 0, x])/(3*x) - 
           (64*(-1 + x)*H[1, 2, x])/x + (128*H[2, 0, x])/x - 
           (128*(-1 + x)*H[2, 1, x])/x - (64*(1 + x)*H[-1, -1, 0, x])/x + 
           (32*(1 + x)*H[-1, 0, 0, x])/x - 128*H[0, 0, 0, x] - 
           (32*(-1 + x)*H[1, 0, 0, x])/x - (64*(-1 + x)*H[1, 1, 0, x])/x - 
           (32*(1 + x)*H[-1, x]*zeta[2])/x + (8*H[0, x]*(-338 - 1255*x - 
              135*x^2 + 64*x^3 - 90*zeta[2] - 234*x*zeta[2]))/(9*x) + 
           (16*H[1, x]*(30 - 5*x - 39*x^2 + 11*x^3 - 27*zeta[2] + 
              27*x*zeta[2]))/(9*x) + Lh*((8*(12 + 19*x)*H[0, x])/(3*x) + 
             (32*(-1 + x)*H[2, x])/x - 32*H[0, 0, x] - 
             (8*(30 - 5*x - 39*x^2 + 11*x^3 - 63*zeta[2] + 63*x*zeta[2]))/
              (9*x)) - (4*(7226 - 7511*x + 984*x^2 - 633*x^3 + 963*zeta[2] - 
              3123*x*zeta[2] - 54*x^2*zeta[2] + 90*x^3*zeta[2] - 
              756*zeta[3] + 1404*x*zeta[3]))/(27*x)) + 
         (443154 - 440766*x - 927412*x^2 + 914868*x^3 + 525362*x^4 - 
           507438*x^5 - 41104*x^6 + 33336*x^7 - 68130*zeta[2] - 
           690*x*zeta[2] + 155880*x^2*zeta[2] - 1920*x^3*zeta[2] - 
           106686*x^4*zeta[2] + 6090*x^5*zeta[2] + 18072*x^6*zeta[2] - 
           3480*x^7*zeta[2] + 864*x^8*zeta[2] - 69060*zeta[3] + 
           191460*x*zeta[3] + 153240*x^2*zeta[3] - 391740*x^3*zeta[3] - 
           100200*x^4*zeta[3] + 205860*x^5*zeta[3] + 15660*x^6*zeta[3] - 
           6660*x^7*zeta[3] + 33075*zeta[4] - 116235*x*zeta[4] - 
           66150*x^2*zeta[4] + 232470*x^3*zeta[4] + 33075*x^4*zeta[4] - 
           116235*x^5*zeta[4])/(135*(-1 + x)^2*x*(1 + x)^2)) + 
       CA^2*Nf*TF*((-448*Lh*(-1 + x))/(27*x) - (80*Lp^3*(-1 + x))/(9*x) + 
         Lp^2*((-16*Lh*(-1 + x))/x - (8*(119 - 108*x - 15*x^2 + 7*x^3))/
            (9*x) - (16*(6 + 5*x)*H[0, x])/(3*x) + (32*(-1 + x)*H[1, x])/x) + 
         (32*(-3 - 3*x + x^2)*H[3, x])/3 + 32*H[4, x] + 144*H[-3, 0, x] + 
         (16*(-8 + 30*x + 31*x^2 - 52*x^3 - 23*x^4 + 20*x^5 + 6*x^6 + 4*x^7)*
           H[-2, 0, x])/(3*(-1 + x)^2*x*(1 + x)^2) + 
         (8*(-26 + 45*x + 59*x^2 - 94*x^3 - 21*x^4 + 49*x^5)*H[1, 0, x])/
          (9*(-1 + x)*x*(1 + x)) + (32*(-3 + x)*(-1 + x)*(1 + x)*H[1, 2, x])/
          (3*x) - (8*(-8 + 6*x + 37*x^2 - 11*x^3 - 30*x^4 + 4*x^5 + 9*x^6 + 
            x^7)*H[2, 0, x])/(3*(-1 + x)^2*x*(1 + x)^2) - 
         (64*(-1 + x)*H[2, 1, x])/(3*x) + 32*H[2, 2, x] - 8*H[3, 0, x] - 
         160*H[-2, -1, 0, x] + 80*H[-2, 0, 0, x] + 16*H[-1, -2, 0, x] - 
         (32*(1 + x)*(-2 + 4*x + x^2)*H[-1, -1, 0, x])/x + 
         (16*(1 + x)*(-2 + 4*x + x^2)*H[-1, 0, 0, x])/x - 16*H[-1, 2, 0, x] - 
         (32*(-5 + 3*x)*H[0, 0, 0, x])/3 + 32*H[1, -2, 0, x] + 
         (16*(-1 + x)*(-2 - 4*x + x^2)*H[1, 0, 0, x])/x + 
         (8*(-1 + x)*(-4 - 6*x + 3*x^2)*H[1, 1, 0, x])/(3*x) - 
         16*H[1, 2, 0, x] + 80*H[2, 0, 0, x] + 24*H[2, 1, 0, x] - 
         80*H[-2, x]*zeta[2] - (16*H[0, 0, x]*(155 + 235*x + 12*x^3 + 
            45*zeta[2]))/15 + (8*H[2, x]*(-84 + 198*x + 4*x^3 - 
            99*x*zeta[2]))/(9*x) + (8*H[-1, 0, x]*(-4 + 170*x - 281*x^2 - 
            700*x^3 + 200*x^4 + 476*x^5 + 75*x^6 + 24*x^7 - 15*x^2*zeta[2] + 
            15*x^4*zeta[2]))/(15*(-1 + x)*x^2*(1 + x)) - 
         (4*H[0, x]*(1236 + 4328*x - 212*x^2 - 6195*x^3 - 573*x^4 + 
            2247*x^5 - 71*x^6 - 240*zeta[2] + 180*x*zeta[2] + 
            1200*x^2*zeta[2] + 90*x^3*zeta[2] - 1080*x^4*zeta[2] - 
            300*x^5*zeta[2] + 150*x^6*zeta[2]))/(45*(-1 + x)*x*(1 + x)^2) + 
         Lp*((32*(-14 + 3*x)*(2 + 3*x)*H[0, x])/(9*x) + 
           Lh*((-16*(-27 + 26*x + 3*x^2 + x^3))/(9*x) + (32*H[0, x])/3) + 
           (32*(-27 + 26*x + 3*x^2 + x^3)*H[1, x])/(9*x) + 
           (64*(-2 + x)*H[2, x])/(3*x) - (16*(834 - 772*x - 147*x^2 + 
              46*x^3 - 99*zeta[2] + 63*x*zeta[2]))/(27*x)) - 
         (4*H[1, x]*(-204 - 353*x + 984*x^2 - 313*x^3 + 360*zeta[2] + 
            108*x*zeta[2] - 594*x^2*zeta[2] + 126*x^3*zeta[2] - 
            108*x*zeta[3]))/(27*x) - (8*H[-1, x]*(-4*zeta[2] + 4*x*zeta[2] + 
            10*x^2*zeta[2] + 2*x^3*zeta[2] + x*zeta[3]))/x + 
         (4*(18116 - 26129*x - 33493*x^2 + 67012*x^3 + 12638*x^4 - 
            55637*x^5 + 2739*x^6 + 14754*x^7 + 5760*zeta[2] - 
            27090*x*zeta[2] + 13590*x^2*zeta[2] + 57870*x^3*zeta[2] - 
            42894*x^4*zeta[2] - 34740*x^5*zeta[2] + 22248*x^6*zeta[2] + 
            3960*x^7*zeta[2] + 1296*x^8*zeta[2] - 4140*zeta[3] + 
            14940*x*zeta[3] + 21240*x^2*zeta[3] - 27450*x^3*zeta[3] - 
            28710*x^4*zeta[3] + 14940*x^5*zeta[3] + 12150*x^6*zeta[3] - 
            810*x^7*zeta[3] + 15795*x*zeta[4] - 31590*x^3*zeta[4] + 
            15795*x^5*zeta[4]))/(405*(-1 + x)^2*x*(1 + x)^2)) + 
       CA*(Nf^2*TF^2*((-64*Lp^2*(-1 + x))/(9*x) + 
           (8*(-80 + 86*x + 5*x^2 + x^3)*H[0, x])/(27*(-1 + x)) + 
           Lp*((-64*(-17 + 16*x + 3*x^2 + x^3))/(27*x) + (128*H[0, x])/9) + 
           (8*(-52 + 57*x + 6*x^2 + x^3)*H[1, x])/(27*x) - (128*H[2, x])/9 - 
           (8*(-312 + 293*x + 51*x^2 + 88*x^3 - 144*x*zeta[2]))/(81*x)) + 
         CF*Nf*TF*(Lp^3*((16*(-1 + x)*(-2 - 2*x + x^2))/(3*x) + 16*H[0, x]) - 
           (32*(-5 - 3*x + x^2)*H[3, x])/3 - 160*H[4, x] - 256*H[-3, 0, x] - 
           (32*(-4 + 39*x + 4*x^3)*H[-2, 0, x])/(3*x) - 
           (32*(1 + x)*(9 - 274*x + 904*x^2 - 4*x^3 + 54*x^4)*H[-1, 0, x])/
            (45*x^2) - (16*(-1 + x)*(-19 + 14*x + 23*x^2)*H[1, 0, x])/(9*x) - 
           (16*(-1 + x)*(-7 - 22*x + 11*x^2)*H[1, 1, x])/(9*x) - 
           (32*(-4 + x)*(-1 + x + x^2)*H[2, 0, x])/(3*x) - 32*H[3, 0, x] + 
           384*H[-2, -1, 0, x] - 192*H[-2, 0, 0, x] + 
           (64*(1 + x)*(-2 + 5*x + x^2)*H[-1, -1, 0, x])/x - 
           (32*(1 + x)*(-2 + 5*x + x^2)*H[-1, 0, 0, x])/x + 
           16*(-18 + 7*x)*H[0, 0, 0, x] - (32*(-1 + x)*(-8 - 17*x + 4*x^2)*
             H[1, 0, 0, x])/(3*x) - (64*(-1 + x)*(-2 - 2*x + x^2)*
             H[1, 1, 0, x])/(3*x) - (32*(-1 + x)*(-2 - 2*x + x^2)*
             H[1, 1, 1, x])/(3*x) - 224*H[2, 0, 0, x] - 64*H[2, 1, 0, x] - 
           32*H[2, 1, 1, x] + 320*H[0, 0, 0, 0, x] + 192*H[-2, x]*zeta[2] + 
           (32*(1 + x)*(-2 + 5*x + x^2)*H[-1, x]*zeta[2])/x + 
           (16*H[0, 0, x]*(3080 + 2715*x - 135*x^2 + 108*x^3 + 585*zeta[2]))/
            45 - (16*H[2, x]*(-36 + 225*x - 99*x^2 + 31*x^3 - 126*x*zeta[2]))/
            (9*x) + (8*(-1 + x)*H[1, x]*(265 + 898*x - 329*x^2 - 
              288*zeta[2] - 612*x*zeta[2] + 144*x^2*zeta[2]))/(27*x) + 
           Lp^2*((16*(-8 - 28*x + 15*x^2)*H[0, x])/(3*x) + 
             Lh*((32*(-1 + x)*(-2 - 2*x + x^2))/(3*x) + 32*H[0, x]) - 
             (32*(-1 + x)*(-2 - 2*x + x^2)*H[1, x])/(3*x) - 32*H[2, x] + 
             80*H[0, 0, x] - (8*(268 - 303*x - 36*x^2 + 71*x^3 - 
                36*x*zeta[2]))/(9*x)) + (8*H[0, x]*(-4792 - 15174*x + 
              10641*x^2 - 1357*x^3 + 720*zeta[2] - 900*x*zeta[2] - 
              1080*x^2*zeta[2] + 360*x^3*zeta[2] + 4320*x*zeta[3]))/(135*x) + 
           Lp*((-32*(-1 + x)*(22 - 14*x + 7*x^2)*H[1, x])/(9*x) - 
             (32*(4 - 5*x - 6*x^2 + 2*x^3)*H[2, x])/(3*x) - 128*H[3, x] + 
             64*H[-2, 0, x] + (64*(1 + x)*(-2 + 2*x + x^2)*H[-1, 0, x])/
              (3*x) + (32*(-29 + 9*x)*H[0, 0, x])/3 + 
             Lh*((32*(-1 + x)^3)/x + 32*H[0, 0, x]) + 256*H[0, 0, 0, x] - 
             (16*H[0, x]*(-112 - 421*x - 102*x^2 + 54*x^3 - 81*x*zeta[2]))/
              (9*x) + (8*(3022 - 3153*x + 852*x^2 - 721*x^3 + 36*zeta[2] - 
                180*x*zeta[2] - 54*x^2*zeta[2] + 90*x^3*zeta[2] + 
                756*x*zeta[3]))/(27*x)) - (4*(165473 - 172407*x - 55068*x^2 + 
              62812*x^3 - 10980*zeta[2] - 49680*x*zeta[2] + 88560*x^2*zeta[
                2] - 3960*x^3*zeta[2] + 3888*x^4*zeta[2] - 15120*zeta[3] + 
              35100*x*zeta[3] + 32400*x^2*zeta[3] - 1080*x^3*zeta[3] + 
              16200*x*zeta[4]))/(405*x))))
 
lPDF["gq"] = (-4*as*CF*(-1 + x))/x + 
     as^2*(CF*Nf*TF*((64*(-1 + x))/(9*x) + (32*Lp*(-1 + x))/(3*x) - 
         (32*(-1 + x)*H[1, x])/(3*x)) + CF^2*(8*(-1 + x) + 20*H[0, x] - 
         (8*(-1 + x)*H[1, x])/x + Lp*(4*(-1 + x) - 8*H[0, x] - 
           (16*(-1 + x)*H[1, x])/x) - 8*H[0, 0, x] + (16*(-1 + x)*H[1, 1, x])/
          x) + CA*CF*((4*Lp^2*(-1 + x))/x - (8*(2 + 5*x)*H[0, x])/x + 
         Lp*((8*Lh*(-1 + x))/x - (4*(-1 + x)*(43 + 3*x))/(3*x) + 
           (16*(1 + x)*H[0, x])/x) + (40*(-1 + x)*H[1, x])/(3*x) - 
         (16*(-1 + x)*H[2, x])/x + 16*H[0, 0, x] - (16*(-1 + x)*H[1, 1, x])/
          x - (4*(-1 + x)*(-22 + 18*x - 45*zeta[2]))/(9*x))) + 
     as^3*(CF*Nf^2*TF^2*((-832*(-1 + x))/(27*x) - (64*Lp^2*(-1 + x))/(3*x) + 
         (256*(-1 + x)*H[1, x])/(9*x) + Lp*((-256*(-1 + x))/(9*x) + 
           (128*(-1 + x)*H[1, x])/(3*x)) - (128*(-1 + x)*H[1, 1, x])/(3*x)) + 
       CF^2*Nf*TF*((16*(-1 + x)*(173 + 36*x)*H[1, x])/(27*x) + 
         (160*H[2, x])/3 - (64*H[3, x])/3 - (128*(-1 + 3*x)*H[-2, 0, x])/
          (3*x) - (64*(1 + x)*(-17 + 8*x + x^2)*H[-1, 0, x])/(9*x) - 
         (8*(-712 - 117*x + 8*x^2)*H[0, 0, x])/9 + 
         Lp^2*((-8*(-1 + x)*(-68 + 55*x + 4*x^2))/(9*x) + 
           (16*(-4 + 2*x + 3*x^2)*H[0, x])/(3*x) + (160*(-1 + x)*H[1, x])/
            (3*x) + 32*H[0, 0, x]) + (32*(-1 + x)*(2 + 3*x)*H[1, 0, x])/
          (9*x) - (352*(-1 + x)*H[1, 1, x])/(3*x) - (64*H[2, 0, x])/3 + 
         (16*(-28 + 3*x)*H[0, 0, 0, x])/3 - (32*(-1 + x)*H[1, 0, 0, x])/x - 
         (64*(-1 + x)*H[1, 1, 0, x])/(3*x) + (448*(-1 + x)*H[1, 1, 1, x])/
          (3*x) + 160*H[0, 0, 0, 0, x] + (4*H[0, x]*(-1600 - 5186*x - 
            513*x^2 + 16*x^3 + 288*zeta[2] + 144*x*zeta[2]))/(27*x) + 
         Lp*((-16*(-76 - 231*x + 15*x^2 + 8*x^3)*H[0, x])/(9*x) + 
           (32*(-1 + x)*(9 + x)*H[1, x])/(3*x) - (64*H[2, x])/3 + 
           (32*(-8 + 3*x)*H[0, 0, x])/3 - (64*(-1 + x)*H[1, 0, x])/(3*x) - 
           (448*(-1 + x)*H[1, 1, x])/(3*x) + 128*H[0, 0, 0, x] + 
           (8*(1540 - 1089*x - 531*x^2 + 80*x^3 + 72*x*zeta[2]))/(27*x)) + 
         (2*(-16086 + 17533*x - 1495*x^2 + 48*x^3 + 1632*zeta[2] - 
            720*x*zeta[2] - 864*x^2*zeta[2] + 2592*zeta[3] - 4608*x*zeta[3]))/
          (27*x)) + CF^3*(48*H[3, x] - 64*H[4, x] + 256*H[-3, 0, x] - 
         32*(-9 + x)*H[-2, 0, x] - (16*(-3 + x)*(-1 + x)*H[1, 2, x])/x - 
         16*(-2 + x)*H[2, 0, x] - 8*(8 + x)*H[2, 1, x] + 32*H[2, 2, x] + 
         48*H[3, 1, x] - 128*H[-2, -1, 0, x] + 128*H[-2, 0, 0, x] - 
         (64*(1 + x)*H[-1, -2, 0, x])/x - (64*(1 + x)*(1 + 3*x)*
           H[-1, -1, 0, x])/x + (128*(1 + x)^2*H[-1, 0, 0, x])/x - 
         4*(-20 + x)*H[0, 0, 0, x] + (192*(-1 + x)*H[1, -2, 0, x])/x - 
         (8*(-1 + x)*(-6 + 13*x)*H[1, 0, 0, x])/x - 
         (48*(-1 + x)*H[1, 1, 0, x])/x + (96*(-1 + x)*H[1, 1, 1, x])/x + 
         (64*(-1 + x)*H[1, 1, 2, x])/x + (64*(-1 + x)*H[1, 2, 0, x])/x + 
         (32*(-1 + x)*H[1, 2, 1, x])/x + 80*H[2, 0, 0, x] - 
         (128*(1 + x)*H[-1, -1, 0, 0, x])/x + (32*(1 + x)*H[-1, 0, 0, 0, x])/
          x - 40*H[0, 0, 0, 0, x] + (96*(-1 + x)*H[1, 1, 0, 0, x])/x - 
         (192*(-1 + x)*H[1, 1, 1, 1, x])/x - 64*H[-2, x]*zeta[2] - 
         (32*(1 + x)*(1 + 3*x)*H[-1, x]*zeta[2])/x - 
         16*H[2, x]*(-9 + x + 6*zeta[2]) + (8*(-1 + x)*H[1, 0, x]*
           (-5 + 5*x + 8*zeta[2]))/x - (4*(-1 + x)*H[1, 1, x]*
           (25 + 5*x + 16*zeta[2]))/x + (2*H[0, 0, x]*(-230 - 955*x + 
            24*x^3 + 160*zeta[2]))/5 - (16*(1 + x)*H[-1, 0, x]*
           (-2 - 3*x - 127*x^2 - 3*x^3 + 3*x^4 - 20*x*zeta[2]))/(5*x^2) + 
         Lp^2*(4*(-4 + 3*x)*H[0, x] + 16*(-1 + x)*H[1, x] - 32*H[2, x] - 
           8*H[0, 0, x] - (32*(-1 + x)*H[1, 0, x])/x - 
           (64*(-1 + x)*H[1, 1, x])/x + 2*(-1 + x + 16*zeta[2])) + 
         (2*(-1 + x)*H[1, x]*(27 - 49*x - 40*zeta[2] + 56*x*zeta[2] + 
            144*zeta[3]))/x + (H[0, x]*(-32 + 226*x - 609*x^2 + 48*x^3 - 
            240*x*zeta[2] - 160*x^2*zeta[2] + 1040*x*zeta[3]))/(5*x) + 
         Lp*(64*H[2, x] - 64*H[3, x] + 64*H[-2, 0, x] + 
           (32*(1 + x)*(3 + x)*H[-1, 0, x])/x - 8*(-2 + x)*H[0, 0, x] + 
           (16*(-2 + x)*(-1 + x)*H[1, 0, x])/x - (16*(-1 + x)*(4 + x)*
             H[1, 1, x])/x - 32*H[2, 0, x] + 32*H[2, 1, x] - 
           (128*(1 + x)*H[-1, -1, 0, x])/x + (64*(1 + x)*H[-1, 0, 0, x])/x - 
           32*H[0, 0, 0, x] + (192*(-1 + x)*H[1, 1, 1, x])/x + 
           (8*(-1 + x)*H[1, x]*(5 + 4*x - 8*zeta[2]))/x - 
           (64*(1 + x)*H[-1, x]*zeta[2])/x + 4*H[0, x]*(-29 + 7*x + 
             16*zeta[2]) + (2*(-52 + 75*x - 23*x^2 + 48*zeta[2] - 
              32*x*zeta[2] + 16*x^2*zeta[2] - 32*zeta[3] + 32*x*zeta[3]))/
            x) - (-164 - 1129*x + 1389*x^2 - 96*x^3 - 160*zeta[2] + 
           1440*x*zeta[2] - 4320*x^2*zeta[2] + 96*x^4*zeta[2] + 
           1760*zeta[3] - 2240*x*zeta[3] - 720*x^2*zeta[3] - 2560*zeta[4] - 
           4040*x*zeta[4])/(10*x)) + CA^2*CF*((-2*Lp^4*(-1 + x))/x + 
         Lp^3*((-8*Lh*(-1 + x))/x + (4*(-1 + x)*(151 + 9*x))/(9*x) - 
           (16*(1 + x)*H[0, x])/x) + (8*(-48 - 140*x + 3*x^2)*H[3, x])/
          (3*x) + 80*H[4, x] - 104*H[-3, 0, x] - 
         (8*(-24 + 149*x + 9*x^2 - 152*x^3 + 6*x^4)*H[-2, 0, x])/
          (3*(-1 + x)*x*(1 + x)) + (16*(-1 + x)*(7 + x)*H[1, 2, x])/x - 
         (64*(-1 + x)*H[1, 3, x])/x + (4*(4 - 31*x - 31*x^2 + 31*x^3 + 
            15*x^4)*H[2, 0, x])/(3*(-1 + x)*x*(1 + x)) + 
         (8*(-76 + 48*x + 3*x^2)*H[2, 1, x])/(3*x) - 
         (16*(-4 + 9*x)*H[2, 2, x])/x - (4*(-32 + 3*x)*H[3, 0, x])/x - 
         (96*(-1 + x)*H[3, 1, x])/x - (16*(4 + x)*H[-2, -1, 0, x])/x + 
         (8*(4 + 5*x)*H[-2, 0, 0, x])/x - 8*H[-1, -2, 0, x] - 
         (16*(1 + x)*(19 + 15*x)*H[-1, -1, 0, x])/(3*x) + 
         (8*(1 + x)*(-1 + 5*x)*H[-1, 0, 0, x])/x - 
         (8*(4 + 3*x)*H[-1, 2, 0, x])/x - 8*(-56 + x)*H[0, 0, 0, x] + 
         (16*(-2 + x)*H[1, -2, 0, x])/x - (8*(-1 + x)*(15 + 7*x)*
           H[1, 0, 0, x])/x + (4*(-1 + x)*(40 + 9*x)*H[1, 1, 0, x])/(3*x) + 
         (8*(-1 + x)*(103 + 3*x)*H[1, 1, 1, x])/(3*x) - 
         (128*(-1 + x)*H[1, 1, 2, x])/x - (8*(-10 + 9*x)*H[1, 2, 0, x])/x - 
         (128*(-1 + x)*H[1, 2, 1, x])/x + (8*(4 + 13*x)*H[2, 0, 0, x])/x - 
         (4*(-16 + 35*x)*H[2, 1, 0, x])/x - (32*(-5 + 7*x)*H[2, 1, 1, x])/x + 
         (32*(1 + x)*H[-1, -1, -1, 0, x])/x - (48*(1 + x)*H[-1, -1, 0, 0, x])/
          x - (32*(1 + x)*H[-1, 0, 0, 0, x])/x - 160*H[0, 0, 0, 0, x] - 
         (32*(-1 + x)*H[1, 0, 0, 0, x])/x + (48*(-1 + x)*H[1, 1, 0, 0, x])/
          x - (128*(-1 + x)*H[1, 1, 1, 0, x])/x - 
         (192*(-1 + x)*H[1, 1, 1, 1, x])/x - (4*(-1 + x)*H[1, 0, x]*
           (-77 + 61*x + 4*x^2 - 180*zeta[2]))/(9*x) - 
         (4*(-1 + x)*H[1, 1, x]*(231 + 41*x - 36*zeta[2]))/(3*x) - 
         (8*(4 + x)*H[-2, x]*zeta[2])/x + (16*(1 + x)*H[-1, -1, x]*zeta[2])/
          x + (8*H[0, 0, x]*(360 - 5625*x - 900*x^2 + 20*x^3 + 18*x^4 - 
            495*x*zeta[2]))/(45*x) - (4*H[2, x]*(136 - 50*x + 63*x^2 + 
            180*zeta[2] - 63*x*zeta[2]))/(9*x) - 
         (4*H[-1, 0, x]*(-24 + 4210*x + 2790*x^2 - 1500*x^3 - 20*x^4 + 
            36*x^5 + 180*x*zeta[2] + 225*x^2*zeta[2]))/(45*x^2) + 
         Lp^2*((-8*Lh^2*(-1 + x))/x - (8*(-93 - 83*x + 6*x^2)*H[0, x])/
            (3*x) + Lh*((4*(-1 + x)*(97 + 6*x))/(3*x) - (32*(1 + x)*H[0, x])/
              x) - (8*(-1 + x)*(26 + 3*x)*H[1, x])/(3*x) + 
           (16*(1 + 3*x)*H[2, x])/x - (16*(-2 + 3*x)*H[0, 0, x])/x + 
           (16*(-1 + x)*H[1, 1, x])/x + (4*(1334 - 1326*x - 12*x^2 + 4*x^3 - 
              9*zeta[2] - 135*x*zeta[2]))/(9*x)) - 
         (8*Lh*(-1 + x)*(-202 + 189*zeta[3]))/(27*x) + 
         (4*H[1, x]*(-1196 + 1189*x + 7*x^2 + 138*zeta[2] - 237*x*zeta[2] + 
            99*x^2*zeta[2] + 72*zeta[3] - 90*x*zeta[3]))/(9*x) - 
         (4*H[-1, x]*(38*zeta[2] + 68*x*zeta[2] + 30*x^2*zeta[2] + 
            24*zeta[3] + 21*x*zeta[3]))/(3*x) - 
         (2*H[0, x]*(-38456 - 174898*x - 131879*x^2 + 4747*x^3 + 184*x^4 - 
            1440*zeta[2] - 33120*x*zeta[2] - 31140*x^2*zeta[2] + 
            270*x^3*zeta[2] + 2160*zeta[3] + 34560*x*zeta[3] + 
            32400*x^2*zeta[3]))/(135*x*(1 + x)) + 
         Lp*((8*(-1 + x)*(111 + 8*x)*H[1, x])/(3*x) - 
           (16*(-32 + 85*x + 3*x^2)*H[2, x])/(3*x) + (128*(1 + x)*H[3, x])/
            x - (64*(-1 + x)*H[-2, 0, x])/x - (16*(-7 + x)*(1 + x)*
             H[-1, 0, x])/x - (16*(12 - 82*x + 3*x^2)*H[0, 0, x])/(3*x) - 
           (16*(-1 + x)*(7 + x)*H[1, 0, x])/x - (16*(-1 + x)*(18 + x)*
             H[1, 1, x])/x + (64*(1 + x)*H[2, 0, x])/x + 
           (64*(1 + x)*H[2, 1, x])/x - 128*H[0, 0, 0, x] + 
           Lh*((16*(2 + 5*x)*H[0, x])/x - (80*(-1 + x)*H[1, x])/(3*x) + 
             (32*(-1 + x)*H[2, x])/x - 32*H[0, 0, x] + 
             (32*(-1 + x)*H[1, 1, x])/x + (8*(-1 + x)*(5 + 2*x - 7*zeta[2]))/
              x) + (16*H[0, x]*(-154 - 615*x + 3*x^2 + 4*x^3 - 45*zeta[2] - 
              81*x*zeta[2]))/(9*x) - (4*(2158 - 2402*x + 216*x^2 + 28*x^3 + 
              327*zeta[2] - 1206*x*zeta[2] - 9*x^2*zeta[2] - 180*zeta[3] + 
              468*x*zeta[3]))/(9*x)) - (1258709 - 1185016*x - 1335698*x^2 + 
           1188312*x^3 + 76989*x^4 - 3296*x^5 - 189090*zeta[2] + 
           49410*x*zeta[2] + 258750*x^2*zeta[2] - 50130*x^3*zeta[2] - 
           70956*x^4*zeta[2] + 720*x^5*zeta[2] + 1296*x^6*zeta[2] - 
           175860*zeta[3] + 576540*x*zeta[3] + 237420*x^2*zeta[3] - 
           581400*x^3*zeta[3] - 63180*x^4*zeta[3] + 83025*zeta[4] - 
           276615*x*zeta[4] - 83025*x^2*zeta[4] + 276615*x^3*zeta[4])/
          (405*(-1 + x)*x*(1 + x))) + 
       CA*(CF*Nf*TF*((-448*Lh*(-1 + x))/(27*x) - (128*Lp^3*(-1 + x))/(9*x) + 
           Lp^2*((-80*Lh*(-1 + x))/(3*x) + (16*(-1 + x)*(33 + 2*x))/(3*x) - 
             (128*(1 + x)*H[0, x])/(3*x) + (32*(-1 + x)*H[1, x])/(3*x)) - 
           (64*(7 + x)*H[2, x])/(9*x) + (128*H[3, x])/3 + 
           (128*(-1 + 2*x)*H[-2, 0, x])/(3*x) + 
           (16*(1 + x)*(-6 - 119*x + 119*x^2 + x^3 + 9*x^4)*H[-1, 0, x])/
            (45*x^2) - (16*(120 + 35*x + 3*x^3)*H[0, 0, x])/15 + 
           (16*(-1 + x)*(-25 - x + 2*x^2)*H[1, 0, x])/(9*x) + 
           (16*(-1 + x)*(43 + x)*H[1, 1, x])/(3*x) - (64*(-1 + x)*H[1, 2, x])/
            x - (128*(-1 + x)*H[2, 0, x])/(3*x) - (128*(-2 + 3*x)*H[2, 1, x])/
            (3*x) - (64*(1 + x)*H[-1, -1, 0, x])/(3*x) + 
           (32*(1 + x)*H[-1, 0, 0, x])/x + (32*(-1 + x)*H[1, 0, 0, x])/x - 
           (128*(-1 + x)*H[1, 1, 0, x])/(3*x) - (448*(-1 + x)*H[1, 1, 1, x])/
            (3*x) - (8*(-1 + x)*H[1, x]*(219 + 31*x - 48*zeta[2]))/(9*x) - 
           (32*(1 + x)*H[-1, x]*zeta[2])/(3*x) - 
           (8*H[0, x]*(-1476 - 3662*x + 363*x^2 + 14*x^3 + 360*zeta[2] + 
              720*x*zeta[2]))/(135*x) + Lp*((16*(-38 - 12*x + 3*x^2)*H[0, x])/
              (9*x) - (32*(-1 + x)*(23 + x)*H[1, x])/(3*x) + 
             Lh*((-32*(-1 + x))/x + (64*(-1 + x)*H[1, x])/(3*x)) + 
             (64*(-1 + 5*x)*H[2, x])/(3*x) - (128*H[0, 0, x])/3 + 
             (64*(-1 + x)*H[1, 1, x])/x + (8*(-1027 + 888*x + 135*x^2 + 
                4*x^3 + 144*zeta[2] - 432*x*zeta[2]))/(27*x)) + 
           (8*(-1583 - 2588*x + 3873*x^2 + 298*x^3 + 3555*zeta[2] - 
              2835*x*zeta[2] + 1890*x^2*zeta[2] + 180*x^3*zeta[2] + 
              162*x^4*zeta[2] - 4230*zeta[3] + 5310*x*zeta[3]))/(405*x)) + 
         CF^2*(Lp^3*(-4*(-1 + x) + 8*H[0, x] + (16*(-1 + x)*H[1, x])/x) - 
           (8*(-43 + 3*x)*H[3, x])/3 + 48*H[4, x] - 240*H[-3, 0, x] + 
           (8*(47 - 9*x - 48*x^2 + 6*x^3)*H[-2, 0, x])/((-1 + x)*(1 + x)) - 
           (56*(-1 + x)*H[1, 2, x])/x + (32*(-1 + x)*H[1, 3, x])/x - 
           (4*(24 - 13*x - 39*x^2 + 13*x^3 + 3*x^4)*H[2, 0, x])/
            (3*(-1 + x)*x*(1 + x)) + (16*(5 + 6*x)*H[2, 1, x])/x + 
           32*H[2, 2, x] - 24*H[3, 0, x] - 96*H[3, 1, x] + 
           64*H[-2, -1, 0, x] - 128*H[-2, 0, 0, x] + 
           (16*(4 + 3*x)*H[-1, -2, 0, x])/x + (16*(1 + x)*(8 + 17*x)*
             H[-1, -1, 0, x])/x - (56*(1 + x)*(2 + 3*x)*H[-1, 0, 0, x])/x + 
           16*H[-1, 2, 0, x] + (4*(-223 + 3*x)*H[0, 0, 0, x])/3 - 
           (32*(-5 + 6*x)*H[1, -2, 0, x])/x + (32*(-1 + x)*(-2 + 5*x)*
             H[1, 0, 0, x])/x - (4*(-1 + x)*(-38 + 9*x)*H[1, 1, 0, x])/
            (3*x) - (8*(-1 + x)*(139 + 3*x)*H[1, 1, 1, x])/(3*x) + 
           (96*(-1 + x)*H[1, 1, 2, x])/x + (16*(-1 + 2*x)*H[1, 2, 0, x])/x + 
           (128*(-1 + x)*H[1, 2, 1, x])/x - (16*(-4 + 11*x)*H[2, 0, 0, x])/
            x + 72*H[2, 1, 0, x] + (32*(-5 + 7*x)*H[2, 1, 1, x])/x + 
           (32*(1 + x)*H[-1, -1, -1, 0, x])/x + 
           (144*(1 + x)*H[-1, -1, 0, 0, x])/x - 
           (16*(1 + x)*H[-1, 0, 0, 0, x])/x + 80*H[0, 0, 0, 0, x] - 
           (16*(-1 + x)*H[1, 0, 0, 0, x])/x - (176*(-1 + x)*H[1, 1, 0, 0, x])/
            x + (160*(-1 + x)*H[1, 1, 1, 0, x])/x + 
           (384*(-1 + x)*H[1, 1, 1, 1, x])/x + 32*H[-2, x]*zeta[2] + 
           (16*(1 + x)*H[-1, -1, x]*zeta[2])/x + (8*(-1 + x)*H[1, 1, x]*
             (130 + 27*x + 6*zeta[2]))/(3*x) - (4*(-1 + x)*H[1, 0, x]*
             (41 + 39*x + 180*zeta[2]))/(9*x) - 
           (2*H[0, 0, x]*(-3560 - 10545*x + 252*x^3 + 900*zeta[2]))/45 + 
           (4*H[2, x]*(72 - 80*x + 33*x^2 + 78*x*zeta[2]))/(3*x) + 
           (8*H[-1, 0, x]*(-14 + 30*x - 855*x^2 - 920*x^3 + 21*x^5 - 
              90*x*zeta[2] - 105*x^2*zeta[2]))/(15*x^2) + 
           Lp^2*((-4*(94 + 3*x)*H[0, x])/3 - (8*(-1 + x)*(73 + 3*x)*H[1, x])/
              (3*x) + Lh*(-8*(-1 + x) + 16*H[0, x] + (32*(-1 + x)*H[1, x])/
                x) + (32*(1 + x)*H[2, x])/x + 24*H[0, 0, x] - 
             (16*(-1 + x)*H[1, 1, x])/x + (2*(30 - 61*x + 31*x^2 - 
                48*zeta[2] - 48*x*zeta[2]))/(3*x)) - 
           (2*H[1, x]*(-9887 + 10850*x - 963*x^2 + 1728*zeta[2] - 
              3834*x*zeta[2] + 2106*x^2*zeta[2] + 216*zeta[3]))/(27*x) + 
           (8*H[-1, x]*(8*zeta[2] + 25*x*zeta[2] + 17*x^2*zeta[2] - 
              2*zeta[3] - x*zeta[3]))/x - (H[0, x]*(-1008 + 31246*x + 
              7843*x^2 - 22899*x^3 + 1512*x^4 + 18180*x*zeta[2] + 
              12780*x^2*zeta[2] - 4860*x^3*zeta[2] - 4320*x*zeta[3] - 
              4320*x^2*zeta[3]))/(135*x*(1 + x)) + 
           Lp*((16*(6 + 2*x + 3*x^2)*H[2, x])/(3*x) + 32*H[3, x] - 
             32*H[-2, 0, x] - (16*(1 + x)*(3 + x)*H[-1, 0, x])/x + 
             (8*(-104 + 3*x)*H[0, 0, x])/3 - (16*(-1 + x)*H[1, 0, x])/(3*x) + 
             (32*(-1 + x)*(37 + 3*x)*H[1, 1, x])/(3*x) + 
             Lh*(-16*(-1 + x) - 40*H[0, x] + (16*(-1 + x)*H[1, x])/x + 16*
                H[0, 0, x] - (32*(-1 + x)*H[1, 1, x])/x) - 
             (64*(-1 + x)*H[1, 2, x])/x - (64*(-1 + x)*H[2, 0, x])/x - 
             (32*(-2 + 7*x)*H[2, 1, x])/x + (64*(1 + x)*H[-1, -1, 0, x])/x - 
             (32*(1 + x)*H[-1, 0, 0, x])/x + 64*H[0, 0, 0, x] - 
             (32*(-1 + x)*H[1, 0, 0, x])/x - (64*(-1 + x)*H[1, 1, 0, x])/x - 
             (192*(-1 + x)*H[1, 1, 1, x])/x - (16*(-1 + x)*H[1, x]*(60 + 
                10*x - 21*zeta[2]))/(3*x) + (32*(1 + x)*H[-1, x]*zeta[2])/x - 
             (4*H[0, x]*(-161 + 17*x + 18*zeta[2]))/3 - 
             (2*(-234 + 535*x - 301*x^2 + 120*zeta[2] + 10*x*zeta[2] + 
                54*x^2*zeta[2] - 144*zeta[3] - 24*x*zeta[3]))/(3*x)) + 
           (126 + 95761*x - 99037*x^2 - 92737*x^3 + 98911*x^4 - 3024*x^5 + 
             21600*zeta[2] - 30960*x*zeta[2] + 124920*x^2*zeta[2] + 
             30960*x^3*zeta[2] - 149544*x^4*zeta[2] + 3024*x^6*zeta[2] - 
             32400*zeta[3] + 87840*x*zeta[3] + 92880*x^2*zeta[3] - 
             91080*x^3*zeta[3] - 61560*x^4*zeta[3] + 58320*zeta[4] + 
             83160*x*zeta[4] - 58320*x^2*zeta[4] - 83160*x^3*zeta[4])/
            (270*(-1 + x)*x*(1 + x)))))


==> anc/lPDFN.m <==
lPDFN["gg"] = as*(-12. + 12./x) + as^2*(688.0881291443021 + 
       Lp^2*(36. - 36./x) - 202.95986394557823*x^4 + 43.82184655396619*x^5 - 
       12.520064205457464*x^6 + x*(23.643540669856407 - 
         721.4618728016515*Log[1 - x]) + 287.6107306010128*Log[1 - x] + 
       (-444.08813203268073 - 144.*Log[x])/x - 228.*Log[x] + 72.*Log[x]^2 + 
       Nf*(-10.666666666666664 - 12./x + 36.*x - 9.333333333333336*x^2 + 
         Lp*(7.999999999999998 - 15.111111111111112/x + 10.666666666666671*
            x - 3.5555555555555554*x^2 - 10.666666666666666*Log[x]) - 
         8.*Log[x] - 5.333333333333333*Log[x]^2) + 
       x^2*(-679.3428047662696 + 580.0915538002644*Log[1 - x] - 
         41.479975354282196*Log[x] - 3.906215921483096*Log[x]^2) + 
       x^3*(571.3573573573574 - 146.24041159962582*Log[1 - x] + 
         25.450033990482666*Log[x] + 59.99018003273322*Log[x]^2) + 
       Lp*(-347.99999667226837 + Lh*(72. - 72./x) + 28.266506602641055*x^4 - 
         4.297519303433547*x^5 + 3.4306083650190113*x^6 - 
         384.8252368303143*Log[1 - x] + x*(-528.8314393939394 + 
           724.493120719452*Log[1 - x]) + x^3*(-220.82570593962998 + 
           98.84264705882353*Log[1 - x] - 4.916901408450705*Log[x]) + 
         x^2*(530.2575406032482 - 438.51053094796134*Log[1 - x] - 
           0.4696629213483146*Log[x]) + 144.*Log[x] + (540. + 144.*Log[x])/
          x)) + as^3*(-77366.54226284008 + Lp^4*(-54. + 54./x) + 
       Lh*(-201.51003757730643 + 201.51003757730643/x) - 
       92141.08626226871*x^4 + 4888.36649194938*x^5 - 521.3719596079478*x^6 - 
       1623.3020662701408*Log[1 - x] + 1.*(1 - x)*(6512.191581618796 + 
         535.0200751546131*Log[1 - x]) + 1.*(1 - x)^2*(3162.915263594683 + 
         5880.863428957554*Log[1 - x] + 602.4016445287792*Log[1 - x]^2) + 
       1.*(1 - x)^3*(4458.053266331658*Log[1 - x] + 893.2772667542707*
          Log[1 - x]^2) + 33099.03867307392*Log[x] - 14942.363342831386*
        Log[x]^2 + 1356.*Log[x]^3 - 180.*Log[x]^4 + 
       (56744.88664968493 + 16068.90485817469*Log[x] + 864.*Log[x]^2)/x + 
       x*(32052.33574811124 + 3560.271637510675*Log[1 - x] - 
         7070.082724682349*Log[x] - 1890.*Log[x]^2 - 360.*Log[x]^3) + 
       x^2*(-1.0739828895938378*^6 - 2862.637076210927*Log[1 - x] - 
         405004.6556969117*Log[x] - 63524.778528410694*Log[x]^2 - 
         4774.469033232628*Log[x]^3 - 146.65608856088562*Log[x]^4) + 
       x^3*(1.1496087364021803*^6 + 721.6675049703931*Log[1 - x] - 
         563824.114856343*Log[x] + 220594.52299074878*Log[x]^2 - 
         20460.28486293206*Log[x]^3 + 5048.8003072196625*Log[x]^4) + 
       Lp^3*(1307.999990016805 + Lh*(-216. + 216./x) - 84.79951980792316*
          x^4 + 12.892557910300642*x^5 - 10.291825095057034*x^6 + 
         x*(1586.494318181818 - 2173.479362158356*Log[1 - x]) + 
         1154.475710490943*Log[1 - x] + (-1883.9999999999998 - 432.*Log[x])/
          x - 432.*Log[x] + x^2*(-1590.7726218097446 + 1315.5315928438838*
            Log[1 - x] + 1.4089887640449437*Log[x]) + 
         x^3*(662.4771178188898 - 296.52794117647056*Log[1 - x] + 
           14.750704225352113*Log[x])) + Lp^2*(-23143.57014597013 + 
         Lh^2*(-216. + 216./x) - 179.61745142501445*x^4 - 
         137.89954981418282*x^5 + 13.328653192092041*x^6 - 
         862.8321918030384*Log[1 - x] + 1.*(1 - x)*(4134.776966243133 - 
           4104.*Log[1 - x] + 864.*Log[1 - x]^2) + 1.*(1 - x)^2*
          (4566.776966243133 - 4088.90415704388*Log[1 - x] + 
           865.8940886699507*Log[1 - x]^2) + 1.*(1 - x)^3*
          (-1773.1913640824337*Log[1 - x] + 1078.2945859872611*
            Log[1 - x]^2) + x*(2583.3193255685396 + 2164.3856184049546*
            Log[1 - x] - 1728.*Log[x]) + 4788.*Log[x] - 648.*Log[x]^2 + 
         x^3*(-2683.5337218549953 + 438.7212347988774*Log[1 - x] - 
           94.94941310807256*Log[x] - 136.10409418208488*Log[x]^2) + 
         x^2*(7206.84877933243 - 1740.2746614007929*Log[1 - x] + 
           100.6558332142376*Log[x] + 9.571978574441719*Log[x]^2) + 
         (16377.124087023525 + 6840.*Log[x] + 432.*Log[x]^2)/x + 
         Lh*(2483.99998003361 - 169.59903961584632*x^4 + 25.785115820601284*
            x^5 - 20.583650190114067*x^6 + x*(3172.988636363636 - 
             4346.958724316712*Log[1 - x]) + 2308.951420981886*Log[1 - x] + 
           (-3635.9999999999995 - 864.*Log[x])/x - 864.*Log[x] + 
           x^2*(-3181.545243619489 + 2631.0631856877676*Log[1 - x] + 
             2.8179775280898873*Log[x]) + x^3*(1324.9542356377797 - 
             593.0558823529411*Log[1 - x] + 29.501408450704226*Log[x]))) + 
       Nf^2*(-15.432451542457379 + 23.11111111111111/x - 
         0.9642699602999559*x^4 + 0.1949404761904762*x^5 - 
         0.05757406372275014*x^6 - 2.6666666666666665*Log[1 - x] + 
         0.5573505654281099*(1 - x)^3*Log[1 - x] + 1.*(1 - x)*
          (29.925925925925927 + 2.6666666666666665*Log[1 - x]) + 
         1.*(1 - x)^2*(23.808420030920722 + 13.09832134292566*Log[1 - x]) + 
         41.172395617397*Log[x] + 11.851851851851851*Log[x]^2 + 
         Lp^2*(-23.11111111111111 + 5.333333333333333*(1 - x) + 
           12.444444444444445*(1 - x)^2 + 14.814814814814815/x + 16.*x - 
           7.703703703703703*x^2 + 14.222222222222221*Log[x]) + 
         x^2*(-34.48434442270059 - 9.484159779614325*Log[x] - 
           2.399527186761229*Log[x]^2) + x^3*(8.878385848535101 - 
           2.6587570621468926*Log[x] + 0.7201394943330427*Log[x]^2) + 
         x*(12.531981981981971 + 27.11111111111111*Log[x] + 
           7.111111111111111*Log[x]^2) + Lp*(-22.235011790010418 + 
           28.444444444444443*(1 - x) + 22.320987654320987/x - 
           4.561044460127029*x^4 + 0.9881337648327939*x^5 - 
           0.2818371607515658*x^6 + 3.169833729216152*(1 - x)^3*Log[1 - x] + 
           1.*(1 - x)^2*(31.40740740740741 + 7.051853673196185*Log[1 - x]) + 
           34.370370370370374*Log[x] + 7.111111111111111*Log[x]^2 + 
           x*(15.555759055759054 + 14.222222222222221*Log[x]) + 
           x^2*(-29.630736392742797 - 5.675413022351798*Log[x] - 
             0.08801955990220049*Log[x]^2) + x^3*(12.510416666666666 + 
             0.5732531930879038*Log[x] + 1.351696999508116*Log[x]^2))) + 
       Lp*(10592.707197897787 + 7337.9163484658475*x^4 - 
         565.7912167687145*x^5 + 176.0173425240588*x^6 + 
         1.*(1 - x)*(12946.776966243133 - 5298.776966243133*Log[1 - x]) + 
         2043.0364255353622*Log[1 - x] + 1.*(1 - x)^3*
          (1145.2274368231047*Log[1 - x] - 2660.84768907563*Log[1 - x]^2) + 
         1.*(1 - x)^2*(9549.223033756867 + 1068.383540620648*Log[1 - x] - 
           1744.5453296703297*Log[1 - x]^2) - 26109.94971941964*Log[x] + 
         4320.*Log[x]^2 - 576.*Log[x]^3 + (-31605.265950344754 - 
           11665.057584392169*Log[x] - 864.*Log[x]^2)/x + 
         x*(29985.514715886966 - 3575.2302464058334*Log[1 - x] - 
           4536.*Log[x] - 864.*Log[x]^2) + x^3*(6159.023960356381 - 
           487.76891221354344*Log[1 - x] - 12949.613353487006*Log[x] + 
           892.4675159235669*Log[x]^2 - 813.2156626506024*Log[x]^3) + 
         x^2*(-22344.122375075895 + 2163.9627330840153*Log[1 - x] - 
           5033.011731939074*Log[x] - 664.6660268714012*Log[x]^2 - 
           32.271425043220546*Log[x]^3) + Lh*(-3231.1402917442456 + 
           1217.7591836734694*x^4 - 262.9310793237971*x^5 + 
           75.12038523274478*x^6 - 1725.6643836060769*Log[1 - x] + 
           x*(-141.86124401913844 + 4328.771236809909*Log[1 - x]) + 
           1368.*Log[x] - 432.*Log[x]^2 + (1767.1403090745177 + 864.*Log[x])/
            x + x^3*(-3428.144144144144 + 877.4424695977548*Log[1 - x] - 
             152.700203942896*Log[x] - 359.94108019639935*Log[x]^2) + 
           x^2*(4076.056828597617 - 3480.5493228015857*Log[1 - x] + 
             248.87985212569316*Log[x] + 23.437295528898577*Log[x]^2))) + 
       Nf*(5189.856275914894 + Lh*(-74.66666666666666 + 74.66666666666666/
            x) + 1290.4700272479563*x^4 - 55.951919348584724*x^5 + 
         1.8449967298888161*x^6 + 76.*Log[1 - x] + 1.*(1 - x)*
          (-1739.0603573102217 + 97.33333333333333*Log[1 - x]) + 
         1.*(1 - x)^2*(-1231.0075939222265 - 340.640534031673*Log[1 - x] - 
           56.155529037390615*Log[1 - x]^2 + 3.179143334315748*
            Log[1 - x]^3) + 1.*(1 - x)^3*(13.572178477690288*Log[1 - x] + 
           16.48444863336475*Log[1 - x]^2 + 24.547452547452547*
            Log[1 - x]^3) + (-1496.5805207455924 - 94.28670412045517*Log[x])/
          x + 252.25232291497457*Log[x] + 831.2826423640611*Log[x]^2 - 
         47.7037037037037*Log[x]^3 + 23.703703703703702*Log[x]^4 + 
         Lp^3*(-39.99999999999999 + 61.333333333333336/x - 
           32.000000000000014*x + 10.666666666666666*x^2 + 
           31.999999999999996*Log[x]) + x*(-4728.154624440271 + 
           731.6261452768343*Log[x] + 317.18518518518516*Log[x]^2 + 
           15.703703703703704*Log[x]^3) + x^3*(-18111.856091578087 + 
           8942.152489626556*Log[x] - 3472.9042995839113*Log[x]^2 + 
           304.81570996978854*Log[x]^3 - 80.35754824063564*Log[x]^4) + 
         x^2*(18188.226769856155 + 6267.3553691275165*Log[x] + 
           964.1282316442606*Log[x]^2 + 73.98428290766208*Log[x]^3 + 
           2.3566350710900474*Log[x]^4) + Lp^2*(1716.509457242162 - 
           154.38083538083538*x^4 + 32.78894173602854*x^5 - 
           9.494669509594882*x^6 + 124.62424242424242*(1 - x)^3*Log[1 - x] + 
           1.*(1 - x)*(-320. + 144.*Log[1 - x]) + 1.*(1 - x)^2*
            (-496. + 188.30251248439453*Log[1 - x]) + 
           (-952.4444444444443 - 229.33333333333334*Log[x])/x - 
           411.55555555555554*Log[x] + 72.88888888888889*Log[x]^2 + 
           Lh*(-71.99999999999999 + 114.66666666666667/x - 64.00000000000003*
              x + 21.333333333333332*x^2 + 63.99999999999999*Log[x]) + 
           x*(-765.7153580848042 + 174.22222222222223*Log[x]) + 
           x^2*(-345.6391891891892 - 40.56256157635468*Log[x] - 
             2.9263189812007275*Log[x]^2) + x^3*(466.3761006289308 + 
             19.211525423728812*Log[x] + 44.99671862182117*Log[x]^2)) + 
         Lp*(2697.6338106694825 + 669.6638795986622*x^4 - 75.76096687555953*
            x^5 + 11.027292576419214*x^6 - 48.*Log[1 - x] - 
           27.36459554513482*(1 - x)^3*Log[1 - x] + 1.*(1 - x)^2*
            (-1511.6264322376826 + 166.15736040609139*Log[1 - x]) + 
           1.*(1 - x)*(-1426.6666666666667 + 416.*Log[1 - x]) + 
           (7.7248907777309626 - 49.77777777777778*Log[x])/x + 
           1246.4305937218771*Log[x] - 295.1111111111111*Log[x]^2 + 
           75.85185185185185*Log[x]^3 + Lh*(-16.00000000000002 + 152./x - 
             216.*x + 56.*x^2 + 47.99999999999999*Log[x] + 31.999999999999996*
              Log[x]^2) + x*(-3391.361363783436 + 663.1111111111111*Log[x] + 
             110.22222222222223*Log[x]^2) + x^3*(1449.8315874294924 - 
             1866.6720202874048*Log[x] + 160.24496373892023*Log[x]^2 - 
             114.33399800598205*Log[x]^3) + x^2*(-1264.7591317706845 - 
             898.437165775401*Log[x] - 113.61241098677517*Log[x]^2 - 
             5.16551290119572*Log[x]^3))))
 
lPDFN["gq"] = as*(-5.333333333333335 + 5.333333333333333/x) + 
     as^2*(213.3725031256359 + Lp^2*(16.000000000000004 - 
         15.999999999999998/x) - 13.082449941107186*x^4 + 
       1.0912143256855065*x^5 - 0.8308668076109936*x^6 + 
       221.98212084700933*Log[1 - x] + 32.490557023375764*Log[1 - x]^2 + 
       x*(193.53836709637815 - 478.02777847023145*Log[1 - x] - 
         43.59194598421662*Log[1 - x]^2) + Nf*(11.851851851851853 + 
         Lp*(7.111111111111112 - 7.111111111111112/x) - 4.7407407407407405/
          x + 0.8577745025792187*x^4 + 0.030690537084398974*x^5 + 
         0.08584686774941995*x^6 + x^2*(24.312533399103874 - 
           20.74505613595013*Log[1 - x]) - 18.678192812449637*Log[1 - x] + 
         x^3*(-10.164082687338501 + 4.588987217305801*Log[1 - x]) + 
         x*(-22.233875828812543 + 34.83426173109396*Log[1 - x])) + 
       (-170.7058364589692 - 64.*Log[x])/x - 124.44444444444444*Log[x] + 
       24.888888888888886*Log[x]^2 + x^2*(-405.15947925142393 + 
         329.22030551054604*Log[1 - x] + 7.489998676083744*Log[1 - x]^2 - 
         1.052623335943618*Log[x] - 0.09624413145539908*Log[x]^2) + 
       x^3*(181.77654867256638 - 73.17464788732394*Log[1 - x] + 
         3.6113902847571184*Log[1 - x]^2 + 1.3114593535749266*Log[x] + 
         1.736889692585895*Log[x]^2) + Lp*(-192.00000000000006 + 
         Lh*(32.00000000000001 - 31.999999999999996/x) + 
         5.583507306889353*x^4 - 0.8488931665062558*x^5 + 
         0.6776504297994269*x^6 - 76.01486041805734*Log[1 - x] + 
         x*(-99.12719690199582 + 143.1097492832365*Log[1 - x]) + 
         x^3*(-43.619893428063946 + 19.524472891566266*Log[1 - x] - 
           0.9712389380530974*Log[x]) + x^2*(100.00148885485793 - 
           86.61936175674542*Log[1 - x] - 0.09277238403451996*Log[x]) + 
         49.77777777777777*Log[x] + (229.33333333333334 + 64.*Log[x])/x)) + 
     as^3*(-30068.971680537285 + Lp^4*(-24.000000000000007 + 24./x) + 
       Lh*(-89.5600167010251 + 89.56001670102508/x) + 1672.587399820471*x^4 + 
       56.51349300890111*x^5 + 9.678339246323736*x^6 - 
       1095.4378584373965*Log[1 - x] - 160.33447229587708*Log[1 - x]^2 + 
       1.*(1 - x)^3*(11122.684557438795*Log[1 - x] - 4879.467132867133*
          Log[1 - x]^2 + 427.30943396226417*Log[1 - x]^3 - 
         171.25503211991435*Log[1 - x]^4) + 1.*(1 - x)*(4895.033217783873 + 
         3355.751557738853*Log[1 - x] + 1255.651477313967*Log[1 - x]^2 + 
         195.55555555555554*Log[1 - x]^3 + 29.62962962962963*Log[1 - x]^4) + 
       1.*(1 - x)^2*(460.4546287538301 + 12374.541671415707*Log[1 - x] + 
         2793.565710890609*Log[1 - x]^2 + 472.53439425051334*Log[1 - x]^3 + 
         31.60981610981611*Log[1 - x]^4) + Nf^2*(-40.29629629629629 + 
         10.271604938271604/x + 70.71874604980407*x - 65.75947867298578*x^2 + 
         28.764232673267326*x^3 - 3.3543091655266757*x^4 - 
         0.26469622331691295*x^5 - 0.0798004987531172*x^6 + 
         Lp^2*(-21.333333333333332 + 7.111111111111111*(1 - x) + 
           7.111111111111111*(1 - x)^2 + 7.111111111111111/x + 
           21.333333333333332*x - 7.111111111111111*x^2) + 
         1.*(1 - x)^3*(6.923821039903265*Log[1 - x] + 3.1305707584050038*
            Log[1 - x]^2) + 1.*(1 - x)*(10.271604938271604 + 
           9.481481481481481*Log[1 - x] + 7.111111111111111*Log[1 - x]^2) + 
         1.*(1 - x)^2*(10.271604938271604 + 11.64675539048798*Log[1 - x] + 
           7.3054810843014595*Log[1 - x]^2) + Lp*(-42.666666666666664 + 
           9.481481481481481/x + 72.91219806763286*x - 58.106548279689235*
            x^2 + 20.328165374677003*x^3 - 1.715549936788875*x^4 - 
           0.061383061383061384*x^5 - 0.17169540229885058*x^6 + 
           9.177973568281939*(1 - x)^3*Log[1 - x] + 1.*(1 - x)^2*
            (9.481481481481481 + 13.956191026381667*Log[1 - x]) + 
           1.*(1 - x)*(9.481481481481481 + 14.222222222222221*Log[1 - x]))) + 
       16112.355018033062*Log[x] - 5450.769081503927*Log[x]^2 + 
       675.9506172839506*Log[x]^3 - 66.17283950617283*Log[x]^4 + 
       (23551.81517757974 + 6821.735492522084*Log[x] + 384.*Log[x]^2)/x + 
       x*(33011.93123148472 + 2358.9725331163827*Log[1 - x] + 
         215.11763096893696*Log[1 - x]^2 - 496.3898194304304*Log[x] - 
         29.037037037037038*Log[x]^2 - 85.92592592592592*Log[x]^3) + 
       x^2*(-55235.476574603366 - 1624.6370880974341*Log[1 - x] - 
         36.96166194881479*Log[1 - x]^2 - 3125.318275641445*Log[x] - 
         589.0945878383772*Log[x]^2 - 46.30577223088923*Log[x]^3 - 
         1.3971462544589774*Log[x]^4) + x^3*(27001.922610392743 + 
         361.10241341844824*Log[1 - x] - 17.821496724245105*Log[1 - x]^2 - 
         5182.4192810884215*Log[x] + 1862.2723572793593*Log[x]^2 - 
         193.82807731434386*Log[x]^3 + 42.57982120051086*Log[x]^4) + 
       Lp^3*(693.3333333333334 + Lh*(-96.00000000000003 + 96./x) - 
         16.75052192066806*x^4 + 2.5466794995187674*x^5 - 
         2.0329512893982806*x^6 + x*(297.38159070598743 - 429.32924784970953*
            Log[1 - x]) + 228.044581254172*Log[1 - x] + 
         (-805.3333333333334 - 192.*Log[x])/x + 
         x^2*(-300.00446656457376 + 259.85808527023624*Log[1 - x] + 
           0.27831715210355984*Log[x]) - 149.33333333333331*Log[x] + 
         x^3*(130.85968028419182 - 58.57341867469879*Log[1 - x] + 
           2.913716814159292*Log[x])) + Lp^2*(-10161.588871179185 + 
         Lh^2*(-96.00000000000003 + 96./x) - 25.457742114443647*x^4 - 
         5.393621835407471*x^5 + 1.1275852559977935*x^6 - 
         665.9463625410278*Log[1 - x] - 97.47167107012727*Log[1 - x]^2 + 
         1.*(1 - x)^2*(1597.3027789294383 - 688.0917434902151*Log[1 - x] + 
           75.36637856225485*Log[1 - x]^2) + 1.*(1 - x)*(2087.376853003512 - 
           820.1481481481482*Log[1 - x] + 75.85185185185185*Log[1 - x]^2) + 
         1.*(1 - x)^3*(-322.65337763012184*Log[1 - x] + 123.67557603686636*
            Log[1 - x]^2) + x*(2842.6227566215466 + 1434.0833354106944*
            Log[1 - x] + 130.77583795264985*Log[1 - x]^2 - 
           222.8148148148148*Log[x]) + 2025.4814814814813*Log[x] - 
         233.48148148148147*Log[x]^2 + x^3*(-972.5556902437434 + 
           219.52394366197183*Log[1 - x] - 10.834170854271356*Log[1 - x]^2 - 
           6.875544918054409*Log[x] - 3.1288885394554073*Log[x]^2) + 
         x^2*(1459.6045000772178 - 987.660916531638*Log[1 - x] - 
           22.46999602825123*Log[1 - x]^2 - 10.49359579021475*Log[x] + 
           0.19900266463646746*Log[x]^2) + (6861.641084049187 + 
           2976.*Log[x] + 192.*Log[x]^2)/x + 
         Lh*(1328. - 33.50104384133612*x^4 + 5.093358999037535*x^5 - 
           4.065902578796561*x^6 + x*(594.7631814119749 - 858.6584956994191*
              Log[1 - x]) + 456.089162508344*Log[1 - x] + 
           (-1552. - 384.*Log[x])/x + x^2*(-600.0089331291475 + 
             519.7161705404725*Log[1 - x] + 0.5566343042071197*Log[x]) - 
           298.66666666666663*Log[x] + x^3*(261.71936056838365 - 
             117.14683734939759*Log[1 - x] + 5.827433628318584*Log[x]))) + 
       Lp*(2126.0591872423756 + 854.7941927348486*x^4 + 
         6.887432102389331*x^5 + 11.68714304065811*x^6 + 
         375.11830046512597*Log[1 - x] + 1.*(1 - x)*(7600.603120609777 + 
           219.33031860368686*Log[1 - x] + 401.77777777777777*Log[1 - x]^2 - 
           94.81481481481481*Log[1 - x]^3) + 1.*(1 - x)^2*
          (3839.987619178068 + 3118.043726334562*Log[1 - x] + 
           60.0906590120799*Log[1 - x]^2 - 92.30995100158523*Log[1 - x]^3) + 
         1.*(1 - x)^3*(1810.1162561576355*Log[1 - x] - 859.5169880624426*
            Log[1 - x]^2 - 74.33953488372093*Log[1 - x]^3) - 
         10564.047630373629*Log[x] + 1979.2592592592594*Log[x]^2 - 
         211.7530864197531*Log[x]^3 + (-12533.07023701082 - 
           4864.470037507631*Log[x] - 384.*Log[x]^2)/x + 
         x*(20558.2382384376 - 706.2183056823129*Log[1 - x] - 
           123.25925925925925*Log[x] - 131.55555555555554*Log[x]^2) + 
         x^3*(2776.6695830730696 - 96.34941178977614*Log[1 - x] - 
           421.8029612845743*Log[x] + 6.9363434492968175*Log[x]^2 - 
           25.21783625730994*Log[x]^3) + x^2*(-13801.265522530262 + 
           427.4494170069629*Log[1 - x] - 175.8132063131131*Log[x] - 
           30.393887945670627*Log[x]^2 - 0.840057636887608*Log[x]^3) + 
         Lh*(-881.3956929220078 + 78.49469964664311*x^4 - 6.547285954113039*
            x^5 + 4.985200845665961*x^6 - 1331.8927250820557*Log[1 - x] - 
           194.94334214025454*Log[1 - x]^2 + x*(-1161.2302025782687 + 
             2868.166670821389*Log[1 - x] + 261.5516759052997*Log[1 - x]^2) + 
           746.6666666666666*Log[x] - 149.33333333333331*Log[x]^2 + 
           (625.3956929220079 + 384.*Log[x])/x + x^3*(-1090.6592920353983 + 
             439.04788732394366*Log[1 - x] - 21.668341708542712*
              Log[1 - x]^2 - 7.868756121449559*Log[x] - 10.42133815551537*
              Log[x]^2) + x^2*(2430.9568755085434 - 1975.321833063276*
              Log[1 - x] - 44.93999205650246*Log[1 - x]^2 + 6.315740015661707*
              Log[x] + 0.5774647887323944*Log[x]^2))) + 
       Nf*(1790.388164419311 + Lp^3*(-28.444444444444443 + 
           28.444444444444443/x) + Lh*(-33.18518518518519 + 
           33.185185185185176/x) + 1873.6243521677925*x^4 - 
         87.35239959723857*x^5 + 10.893765753945361*x^6 + 
         92.17318699307428*Log[1 - x] + 1.*(1 - x)*(-746.3979440828663 - 
           419.7728626231365*Log[1 - x] - 139.85185185185185*Log[1 - x]^2 - 
           27.65432098765432*Log[1 - x]^3) + 1.*(1 - x)^2*
          (-492.97810082593026 - 196.6446551167988*Log[1 - x] - 
           219.42764458193693*Log[1 - x]^2 - 26.699895045498316*
            Log[1 - x]^3) + 1.*(1 - x)^3*(361.63481046449544*Log[1 - x] - 
           223.3701015965167*Log[1 - x]^2 + 26.430505415162454*
            Log[1 - x]^3) + (-705.376932710835 - 47.83112775723933*Log[x])/
          x - 245.3394923050543*Log[x] + 167.50617283950618*Log[x]^2 - 
         22.123456790123456*Log[x]^3 + 5.925925925925926*Log[x]^4 + 
         x*(-1748.8224799350262 - 171.90019144495176*Log[1 - x] - 
           169.679012345679*Log[x] + 33.77777777777778*Log[x]^2 + 
           2.3703703703703702*Log[x]^3) + x^3*(-33391.4180946938 - 
           22.64574421823207*Log[1 - x] + 17440.516159695817*Log[x] - 
           6056.049381107492*Log[x]^2 + 647.7447573397244*Log[x]^3 - 
           125.43058491895701*Log[x]^4) + x^2*(32258.063636767336 + 
           102.3727486701096*Log[1 - x] + 12536.029307282415*Log[x] + 
           2027.3296019900497*Log[x]^2 + 159.37433561123765*Log[x]^3 + 
           5.173507462686567*Log[x]^4) + Lp^2*(830.8148148148148 + 
           Lh*(-53.333333333333336 + 53.33333333333333/x) - 
           43.638029390090594*x^4 + 8.588117067992087*x^5 - 
           2.7802509532110298*x^6 + 56.03457843734891*Log[1 - x] + 
           34.24537607891492*(1 - x)^3*Log[1 - x] + 1.*(1 - x)^2*
            (-225.1851851851852 + 46.902211564082066*Log[1 - x]) + 
           1.*(1 - x)*(-246.5185185185185 + 47.407407407407405*Log[1 - x]) + 
           (-405.7283950617284 - 104.29629629629629*Log[x])/x - 
           75.85185185185185*Log[x] + 14.222222222222221*Log[x]^2 + 
           x*(-496.8850245120955 - 104.50278519328188*Log[1 - x] + 
             14.222222222222221*Log[x]) + x^2*(-47.63166887577157 + 
             62.23516840785039*Log[1 - x] - 8.232334047109207*Log[x] - 
             0.7750410509031199*Log[x]^2) + x^3*(157.26044515048133 - 
             13.766961651917404*Log[1 - x] + 5.0980683506686475*Log[x] + 
             11.921216848673946*Log[x]^2)) + Lp*(1265.3642399533308 + 
           73.68394160583942*x^4 - 11.70114006514658*x^5 + 
           2.0766341096919607*x^6 + 1.*(1 - x)^2*(-417.56319415652933 - 
             383.1245277916955*Log[1 - x] + 1.4976469934687202*
              Log[1 - x]^2) + 1.*(1 - x)*(-654.6002311935664 - 
             265.48148148148147*Log[1 - x] + 2.3703703703703702*
              Log[1 - x]^2) + 1.*(1 - x)^3*(-223.50819672131146*Log[1 - x] + 
             51.376294591484466*Log[1 - x]^2) + Lh*(-106.66666666666669 + 
             64./x - 5.146647015475312*x^4 - 0.18414322250639384*x^5 - 
             0.5150812064965197*x^6 + x*(133.40325497287526 - 
               209.00557038656376*Log[1 - x]) + x^3*(60.984496124031004 - 
               27.533923303834808*Log[1 - x]) + 112.06915687469782*
              Log[1 - x] + x^2*(-145.87520039462325 + 124.47033681570078*
                Log[1 - x])) + (-62.62817773594722 - 15.012345679012345*
              Log[x])/x + 341.3333333333333*Log[x] - 80.5925925925926*
            Log[x]^2 + 18.962962962962962*Log[x]^3 + 
           x*(-2412.214652608813 - 22.51851851851852*Log[x] + 
             14.222222222222221*Log[x]^2) + x^3*(-266.7706725468578 - 
             204.22253000923362*Log[x] + 12.26508875739645*Log[x]^2 - 
             12.589414595028067*Log[x]^3) + x^2*(1412.1898280802293 - 
             92.93804664723032*Log[x] - 10.19126133553174*Log[x]^2 - 
             0.4956268221574344*Log[x]^3))))


==> anc/resummedFFsinglets.m <==
resummed["gg"] = as*(2 - (5*Nb)/3 + (19*Nb^2)/18) + 
     as^2*(9029/81 - 112/(9*Nb^2) - 128/(27*Nb) - 8*Pi^2) + 
     as^15*(110830521369161932524748800/Nb^28 - 
       215201864294989949706713432064/(143*Nb^27) + 
       (995822383568202918454162882560/91 - (466655214207959923723075584*
           Pi^2)/7)/Nb^26) + as^13*(13484546063558560972800/Nb^24 - 
       1660631269839031096049664/(11*Nb^23) + 
       (208050090783140319315623936/231 - 6955709968111204564992*Pi^2)/
        Nb^22) + as^11*(1674909741408583680/Nb^20 - 14940730906210467840/
        Nb^19 + (1487460552531047874560/21 - 719189398700163072*Pi^2)/
        Nb^18) + as^9*(214336320307200/Nb^16 - 1448854270377984/Nb^15 + 
       (2960987190452125696/567 - 73238559326208*Pi^2)/Nb^14) + 
     as^7*(28742418432/Nb^12 - 406949896192/(3*Nb^11) + 
       (84589684828160/243 - 7234437120*Pi^2)/Nb^10) + 
     as^5*(4193280/Nb^8 - 949528576/(81*Nb^7) + 
       (4643779264/243 - 656384*Pi^2)/Nb^6) + 
     as^3*(2240/(3*Nb^4) - 6032/(9*Nb^3) + (26008/81 - 32*Pi^2)/Nb^2) + 
     as^4*(-53760/Nb^6 + 24315776/(243*Nb^5) + 
       (-85692128/729 + (454144*Pi^2)/81)/Nb^4) + 
     as^6*(-342171648/Nb^10 + 34593050624/(27*Nb^9) + 
       (-5846301808640/2187 + (210538496*Pi^2)/3)/Nb^8) + 
     as^8*(-2463635865600/Nb^14 + 14102763339776/Nb^13 + 
       (-73702459849179136/1701 + (5123557294080*Pi^2)/7)/Nb^12) + 
     as^10*(-18861596187033600/Nb^18 + 147597120065503232/Nb^17 + 
       (-38691064377096404992/63 + 7275806041571328*Pi^2)/Nb^16) + 
     as^12*(-149828289595095121920/Nb^22 + 16553672912563561562112/
        (11*Nb^21) + (-5571935869417046992224256/693 + 
         (779107282487913480192*Pi^2)/11)/Nb^20) + 
     as^14*(-1219832782364989823385600/Nb^26 + 2158461061270307122905612288/
        (143*Nb^25) + (-1097343881111229756950446080/11 + 
         (8860430683399248062447616*Pi^2)/13)/Nb^24)
 
resummed["qg"] = as*(-10/3 + (25*Nb)/9 - (95*Nb^2)/54) + 
     as^2*(-4760/27 + (40*Pi^2)/3) + 
     as^15*(5816990331969865067475763200/(143*Nb^27) - 
       564926378956774583447687528448/(1001*Nb^26) + 
       (146591618630766144858484830633984/35035 - 
         (758571330450042128016674390016*Pi^2)/35035)/Nb^25) + 
     as^13*(53952483773827252224000/(11*Nb^23) - 4321988731205145096880128/
        (77*Nb^22) + (10630028782211338757256249344/31185 - 
         (120671808491291701936128*Pi^2)/55)/Nb^21) + 
     as^11*(601319192993464320/Nb^19 - 115092935748685398016/(21*Nb^18) + 
       (672117726595218264817664/25515 - (1523638211797057536*Pi^2)/7)/
        Nb^17) + as^9*(75391291883520/Nb^15 - 32710211940253696/(63*Nb^14) + 
       (3195891342949482496/1701 - (187318534799360*Pi^2)/9)/Nb^13) + 
     as^7*(9748021248/Nb^11 - 1251283468288/(27*Nb^10) + 
       (2290708234412032/19683 - (149675278336*Pi^2)/81)/Nb^9) + 
     as^5*(11791360/(9*Nb^7) - 2540792320/(729*Nb^6) + 
       (11242806080/2187 - (33305600*Pi^2)/243)/Nb^5) + 
     as^3*(4480/(27*Nb^3) + 1760/(81*Nb^2) + (62480/243 - (2000*Pi^2)/81)/
        Nb) + as^4*(-412160/(27*Nb^5) + 1888000/(81*Nb^4) + 
       (-1919200/81 + (265600*Pi^2)/243)/Nb^3) + 
     as^6*(-337412096/(3*Nb^9) + 101435262976/(243*Nb^8) + 
       (-1812516308480/2187 + (148189184*Pi^2)/9)/Nb^7) + 
     as^8*(-853439938560/Nb^13 + 937154922545152/(189*Nb^12) + 
       (-231907888629972992/15309 + (5366048555008*Pi^2)/27)/Nb^11) + 
     as^10*(-6711172619304960/Nb^17 + 375257744706895872/(7*Nb^16) + 
       (-3448913840161344585728/15309 + (44972369665064960*Pi^2)/21)/Nb^15) + 
     as^12*(-595961181740759777280/(11*Nb^21) + 42828511550814323474432/
        (77*Nb^20) + (-25687441631825624295276544/8505 + 
         (8441705396384412205056*Pi^2)/385)/Nb^19) + 
     as^14*(-63759268089477706914201600/(143*Nb^25) + 
       806334051274573441482620928/(143*Nb^24) + 
       (-1710498662528490926815792070656/45045 + 
         (1093116893538211284633255936*Pi^2)/5005)/Nb^23)

